Nuclear spin relaxation in zero- to ultralow-field magnetic resonance spectroscopy

Nuclear-magnetic-resonance experiments can interrogate a broad spectrum of molecular-tumbling regimes and can accurately measure interatomic distances in solution with sub-nanometer resolution. In the zero- to ultralow-field (ZULF) regime, population and coherence decay reveal nontrivial behavior due to strong coupling between nuclear spins. We note, in particular, the surprising effects that different resonances show different relaxation rates, depending on (i) the (pre)polarizing magnet field and the shuttling trajectory to the detection region at nano- and microtesla fields, (ii) the strength of the measurement field, (iii) the detection method (single-channel or quadrature), and even (iv) the nutation angle induced by the excitation pulse. We describe herein experimental data of relaxation rates measured for a 13C-labeled formic acid sample, with an atomic-magnetometer-based ZULF setup, and develop a theoretical framework to explain the detected effects and extract molecular properties. The observed effects could be used for spectral assignment, for the establishment of specific motional regimes, for image contrast, and for the characterization of relaxation processes at nano- to microtesla magnetic fields.

==> Experimental_Data_SI/R2_ULF_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    336988,       7751]
NotebookOptionsPosition[    330212,       7629]
NotebookOutlinePosition[    330643,       7646]
CellTagsIndexPosition[    330600,       7643]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Plot R2 in ULF for various systems", "Title",
 CellChangeTimes->{{3.963982854536426*^9, 
  3.963982864943431*^9}},ExpressionUUID->"60d613d5-ba5e-4bc3-b50d-\
3b88a22ef64a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
    "$Path", ",", 
     "\"\</Users/teleanuflorin/Documents/Spin_Choreography/SDv3.9.0/\
SpinDynamica\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"Needs", "[", "\"\<SpinDynamica`\>\"", "]"}], "]"}], 
  ";"}]}], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"3cb4761a-8ae0-4bbc-bc06-d7dd2cf5caaf"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  FrameBox["\<\"SpinDynamica version SDv3.9.0b4c loaded by Mathematica 14. \
running on Mac OS X ARM (64-bit).\"\>"],
  DisplayForm]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.963985189103465*^9, 3.963985222186929*^9}, 
   3.965195492982276*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"38c04dba-e06c-43a1-b495-ddb46cead720"],

Cell[BoxData[
 TagBox[
  FrameBox["\<\"SpinDynamica version SDv3.9.0b4c loaded by Mathematica 14. \
running on Mac OS X ARM (64-bit).\"\>"],
  DisplayForm]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.963985189103465*^9, 
  3.9639852221869287`*^9}},ExpressionUUID->"39609470-edc1-45b3-ab65-\
4e61e16c51a1"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"\[Gamma]H", "=", 
    RowBox[{"GyromagneticRatio", "[", "1", "]"}]}], ";", 
   RowBox[{"\[Gamma]C", "=", 
    RowBox[{"GyromagneticRatio", "[", "13", "]"}]}], ";"}],
  FontWeight->"Plain"]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"cee0148c-82e8-41a5-af55-74edf46f70ea"],

Cell[CellGroupData[{

Cell["R2 of water at increasing fields", "Chapter",
 CellChangeTimes->{{3.963982868169093*^9, 
  3.963982873003304*^9}},ExpressionUUID->"3d857a66-c817-4996-a50f-\
8bd63bd0fdab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataR2wat", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\</Users/teleanuflorin/Documents/Alexej_phosphate/ZULF_Relaxation_\
analysis/Manuscript_data/Experimental Data/T2 Data Archieve.xlsx\>\"", "]"}], 
    "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2wat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataR2wat", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"dataR2wat", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"dataR2wat", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "3"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", 
       RowBox[{"Length", "[", "dataR2wat", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{"R2wat", ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "24"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<Magnetic Field[\[Mu]T]\>\"", ",", 
        RowBox[{"SingleLetterItalics", "->", "False"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(R\), \(2\)], \(water\)]\) [\!\
\(\*SuperscriptBox[\(s\), \(-1\)]\)]\>\"", ",", 
        RowBox[{"SingleLetterItalics", "->", "False"}]}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"PlotMarkers", "->", "\"\<OpenMarkers\>\""}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.963982874629565*^9, 3.963983052388286*^9}, {
   3.9639925912897243`*^9, 3.9639926180862617`*^9}, 3.9652031343919168`*^9, {
   3.9678834499127707`*^9, 3.9678834509131804`*^9}, {3.968925193422192*^9, 
   3.96892520485056*^9}, {3.968925360962988*^9, 3.9689253642713747`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"8261a39a-ad2d-465b-b350-8248bf0019a8"],

Cell[BoxData[
 GraphicsBox[{{{{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], 
      StyleBox[{{}, {
         LineBox[{{-5.298317366548036, 0.5074}, {-5.298317366548036, 
          0.5282}}], 
         LineBox[{{-5.298317366548036, 0.5282}, {-5.298317366548036, 
          0.549}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], 
      StyleBox[{{}, {
         LineBox[{{-4.605170185988091, 0.5257}, {-4.605170185988091, 
          0.5314}}], 
         LineBox[{{-4.605170185988091, 0.5314}, {-4.605170185988091, 
          0.5371}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], 
      StyleBox[{{}, {
         LineBox[{{-2.995732273553991, 
          0.5802999999999999}, {-2.995732273553991, 0.5871}}], 
         LineBox[{{-2.995732273553991, 0.5871}, {-2.995732273553991, 
          0.5939}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], 
      StyleBox[{{}, {
         LineBox[{{-2.3025850929940455`, 0.5537}, {-2.3025850929940455`, 
          0.5606}}], 
         LineBox[{{-2.3025850929940455`, 0.5606}, {-2.3025850929940455`, 
          0.5675}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], 
      StyleBox[{{}, {
         LineBox[{{-0.6931471805599453, 0.5949}, {-0.6931471805599453, 
          0.6035}}], 
         LineBox[{{-0.6931471805599453, 0.6035}, {-0.6931471805599453, 
          0.6121000000000001}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], 
      StyleBox[{{}, {LineBox[{{0., 0.6553}, {0., 0.667}}], 
         LineBox[{{0., 0.667}, {0., 0.6787000000000001}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], 
      StyleBox[{{}, {
         LineBox[{{1.6094379124341003`, 1.4934}, {1.6094379124341003`, 
          1.5175}}], 
         LineBox[{{1.6094379124341003`, 1.5175}, {1.6094379124341003`, 
          1.5416}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], 
      StyleBox[{{}, {
         LineBox[{{2.302585092994046, 3.2231}, {2.302585092994046, 3.2768}}], 
         LineBox[{{2.302585092994046, 3.2768}, {2.302585092994046, 
          3.3305000000000002`}}]}},
       Antialiasing->False]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], 
      StyleBox[{{}, {
         LineBox[{{2.70805020110221, 5.018700000000001}, {2.70805020110221, 
          5.0848}}], 
         LineBox[{{2.70805020110221, 5.0848}, {2.70805020110221, 5.1509}}]}},
       Antialiasing->False]}}, {}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
          0.012833333333333334`], AbsoluteThickness[2], 
          LineBox[{{-5.298317366548036, 0.5282}, {-4.605170185988091, 
           0.5314}, {-2.995732273553991, 0.5871}, {-2.3025850929940455`, 
           0.5606}, {-0.6931471805599453, 0.6035}, {0., 0.667}, {
           1.6094379124341003`, 1.5175}, {2.302585092994046, 3.2768}, {
           2.70805020110221, 5.0848}}]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[2], 
         GeometricTransformationBox[InsetBox[
           FormBox[
            StyleBox[
             GraphicsBox[{
               {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
               {AbsoluteThickness[1.5], Dashing[{}], 
                CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}},
              
              LabelStyle->Directive[
               FontFamily -> "Helvetica", FontSize -> 14]],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}],
            TraditionalForm], {0., 0.}, Automatic, Scaled[
           9.75]], {{{-5.298317366548036, 0.5282}}, {{-4.605170185988091, 
          0.5314}}, {{-2.995732273553991, 0.5871}}, {{-2.3025850929940455`, 
          0.5606}}, {{-0.6931471805599453, 0.6035}}, {{0., 0.667}}, {{
          1.6094379124341003`, 1.5175}}, {{2.302585092994046, 3.2768}}, {{
          2.70805020110221, 5.0848}}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             
             Line[{{-5.298317366548036, 0.5282}, {-4.605170185988091, 
              0.5314}, {-2.995732273553991, 0.5871}, {-2.3025850929940455`, 
              0.5606}, {-0.6931471805599453, 0.6035}, {0., 0.667}, {
              1.6094379124341003`, 1.5175}, {2.302585092994046, 3.2768}, {
              2.70805020110221, 5.0848}}]}, "Charting`Private`Tag#1"]}, {
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             GeometricTransformation[
              Inset[
               Style[
                Graphics[{{
                   GrayLevel[1], 
                   Disk[{0, 0}, 
                    Offset[{3, 3}]]}, 
                  AbsoluteThickness[1.5], 
                  Dashing[{}], 
                  Circle[{0, 0}, 
                   Offset[{3, 3}]]}], 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
               Scaled[9.75]], {{{-5.298317366548036, 
              0.5282}}, {{-4.605170185988091, 0.5314}}, {{-2.995732273553991, 
              0.5871}}, {{-2.3025850929940455`, 
              0.5606}}, {{-0.6931471805599453, 0.6035}}, {{0., 0.667}}, {{
              1.6094379124341003`, 1.5175}}, {{2.302585092994046, 3.2768}}, {{
              2.70805020110221, 5.0848}}}]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-5.635391001123578, 2.70805020110221}, {
              0, 5.1509}}, "Frame" -> {{True, True}, {True, True}}, 
            "AxesOrigin" -> {-5.635391001123578, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Exp[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-5.635391001123578, 2.70805020110221}, {
             0, 5.1509}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {-5.635391001123578, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Exp[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[{{-5.298317366548036, 0.5282}, {-4.605170185988091, 
          0.5314}, {-2.995732273553991, 0.5871}, {-2.3025850929940455`, 
          0.5606}, {-0.6931471805599453, 0.6035}, {0., 0.667}, {
          1.6094379124341003`, 1.5175}, {2.302585092994046, 3.2768}, {
          2.70805020110221, 5.0848}}]}, "Charting`Private`Tag#1"]}, {
       Annotation[{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         GeometricTransformation[
          Inset[
           Style[
            Graphics[{{
               GrayLevel[1], 
               Disk[{0, 0}, 
                Offset[{3, 3}]]}, 
              AbsoluteThickness[1.5], 
              Dashing[{}], 
              Circle[{0, 0}, 
               Offset[{3, 3}]]}], 
            GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
           Scaled[9.75]], {{{-5.298317366548036, 
          0.5282}}, {{-4.605170185988091, 0.5314}}, {{-2.995732273553991, 
          0.5871}}, {{-2.3025850929940455`, 0.5606}}, {{-0.6931471805599453, 
          0.6035}}, {{0., 0.667}}, {{1.6094379124341003`, 1.5175}}, {{
          2.302585092994046, 3.2768}}, {{2.70805020110221, 5.0848}}}]}, 
        "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-5.635391001123578, 2.70805020110221}, {0, 5.1509}}, 
        "Frame" -> {{True, True}, {True, True}}, 
        "AxesOrigin" -> {-5.635391001123578, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Exp[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
        "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-5.635391001123578, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
       "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(R\\), \\(2\\)], \
\\(water\\)]\\) [\\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\)]\"", 
        SingleLetterItalics -> False, StripOnInput -> False], HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox[
       "\"Magnetic Field[\[Mu]T]\"", SingleLetterItalics -> False, 
        StripOnInput -> False], HoldForm], TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 24],
  FrameTicks->FrontEndValueCache[{{Automatic, Automatic}, {
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       15.954589770191003`, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{
     Automatic, Automatic}, {{{-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.01\"", ShowStringCharacters -> False], 
           0.01`15.954589770191003, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.10\"", ShowStringCharacters -> False], 
           0.1`15.954589770191003, AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.995732273553991, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.4011973816621555`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.6888794541139363`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-4.605170185988091, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.995732273553991, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.4011973816621555`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.6888794541139363`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.912023005428146, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-5.635391001123578, 2.70805020110221}, {0, 5.1509}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     15.954589770191003`, RotateLabel -> 0], Automatic}]], "Output",
 CellChangeTimes->{
  3.963982895828648*^9, {3.963982939726247*^9, 3.963982984120191*^9}, {
   3.963983014961684*^9, 3.963983052614841*^9}, {3.963992588168475*^9, 
   3.963992618300352*^9}, 3.96519549640681*^9, 3.9652031347270184`*^9, {
   3.967883448332767*^9, 3.967883451221779*^9}, 3.968924191424715*^9, 
   3.9689249908120613`*^9, {3.96892519842951*^9, 3.968925205079239*^9}, {
   3.968925361616757*^9, 3.9689253645519743`*^9}},
 CellLabel->
  "Out[125]=",ExpressionUUID->"91b9d0a2-01f8-440b-ba06-744cb3aad343"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/teleanuflorin/Desktop/water.pdf\>\"", ",", "%125", ",", 
   "\"\<PDF\>\"", ",", 
   RowBox[{"ImageResolution", "->", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.968924204992321*^9, 3.968924227384254*^9}, {
  3.968925211262966*^9, 3.968925212085601*^9}, {3.9689253700557327`*^9, 
  3.968925370937319*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"cc6a00cc-c745-4100-8879-7221cb494c84"],

Cell[BoxData["\<\"/Users/teleanuflorin/Desktop/water.pdf\"\>"], "Output",
 CellChangeTimes->{3.96892422805752*^9, 3.968925212531405*^9, 
  3.968925371865749*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"1146ce3e-96ca-4ee6-a3f5-b32cbcca04ae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "R2 of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "13"], TraditionalForm]],ExpressionUUID->
  "814be99a-d2d3-40a4-909f-52b2f3885705"],
 "C-formic acid peaks for different pulse lengths "
}], "Chapter",
 CellChangeTimes->{{3.968924384961173*^9, 
  3.9689243960907784`*^9}},ExpressionUUID->"0d0bb051-3998-4a48-909f-\
34cbee51560d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dataR2formic", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\</Users/teleanuflorin/Documents/Alexej_phosphate/ZULF_Relaxation_\
analysis/Manuscript_data/Experimental Data/T2 Data Archieve.xlsx\>\"", "]"}], 
    "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.968924410194375*^9, 3.968924418551544*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"41cd7544-f102-49f9-8b4f-116cae91d5a4"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.968925798487666*^9, 
  3.9689257991947813`*^9}},ExpressionUUID->"439be255-894a-4716-9ee9-\
e53d69d62514"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R2Jp", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataR2formic", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"dataR2formic", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"dataR2formic", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "3"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", 
       RowBox[{"Length", "[", "dataR2formic", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2Jm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataR2formic", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"dataR2formic", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "4"}], "]"}], "]"}], ",", 
         RowBox[{"dataR2formic", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "5"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", 
       RowBox[{"Length", "[", "dataR2formic", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.968924428748642*^9, 3.96892448330334*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"9246d26f-6148-4c82-a6f5-f1fd20d073ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"R2Jp", ",", "R2Jm"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(t\), \(p\)]\)[\[Mu]s]\>\"", ",", 
        RowBox[{"SingleLetterItalics", "->", "False"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(R\), \(2\)], \(formic\)]\) \
[\!\(\*SuperscriptBox[\(s\), \(-1\)]\)]\>\"", ",", 
        RowBox[{"SingleLetterItalics", "->", "False"}]}], "]"}]}], "}"}]}], 
   ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"PlotMarkers", "->", "\"\<OpenMarkers\>\""}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<+J\>\"", ",", "\"\<-J\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.8"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96892449392388*^9, 3.968924500865816*^9}, {
  3.968925080841172*^9, 3.968925174165456*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"54dabcf2-1a30-43e9-b405-b4ff3d15d4e9"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{50., 0.3911}, {50., 0.4}}], 
            LineBox[{{50., 0.4}, {50., 0.40890000000000004`}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{100., 0.3965}, {100., 0.4057}}], 
            LineBox[{{100., 0.4057}, {100., 0.4149}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            LineBox[{{150., 0.39749999999999996`}, {150., 0.4069}}], 
            LineBox[{{150., 0.4069}, {150., 0.4163}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            LineBox[{{200., 0.39430000000000004`}, {200., 0.4035}}], 
            LineBox[{{200., 0.4035}, {200., 0.4127}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{250., 0.394}, {250., 0.4032}}], 
            LineBox[{{250., 0.4032}, {250., 0.4124}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{300., 0.3947}, {300., 0.4038}}], 
            LineBox[{{300., 0.4038}, {300., 0.4129}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            LineBox[{{350., 0.38739999999999997`}, {350., 0.3978}}], 
            LineBox[{{350., 0.3978}, {350., 0.4082}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{400., 0.3973}, {400., 0.4079}}], 
            LineBox[{{400., 0.4079}, {400., 0.4185}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            LineBox[{{450., 0.39130000000000004`}, {450., 0.4016}}], 
            LineBox[{{450., 0.4016}, {450., 0.4119}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{500., 0.3984}, {500., 0.4089}}], 
            LineBox[{{500., 0.4089}, {500., 0.4194}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            LineBox[{{550., 0.38820000000000005`}, {550., 0.3985}}], 
            LineBox[{{550., 0.3985}, {550., 0.4088}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{600., 0.3961}, {600., 0.4064}}], 
            LineBox[{{600., 0.4064}, {600., 0.41669999999999996`}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{650., 0.3962}, {650., 0.4063}}], 
            LineBox[{{650., 0.4063}, {650., 0.4164}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{700., 0.4031}, {700., 0.4137}}], 
            LineBox[{{700., 0.4137}, {700., 0.4243}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{750., 0.397}, {750., 0.4073}}], 
            LineBox[{{750., 0.4073}, {750., 0.41759999999999997`}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            LineBox[{{800., 0.39490000000000003`}, {800., 0.405}}], 
            LineBox[{{800., 0.405}, {800., 0.4151}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{850., 0.3976}, {850., 0.4078}}], 
            LineBox[{{850., 0.4078}, {850., 0.418}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{900., 0.3958}, {900., 0.4077}}], 
            LineBox[{{900., 0.4077}, {900., 0.41960000000000003`}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{950., 0.3529}, {950., 0.4047}}], 
            LineBox[{{950., 0.4047}, {950., 0.4565}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {LineBox[{{1000., 0.3887}, {1000., 0.4017}}], 
            LineBox[{{1000., 0.4017}, {1000., 0.4147}}]}},
          Antialiasing->False]}, {}, {}}, {
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{50., 0.37820000000000004`}, {50., 0.3925}}],
             LineBox[{{50., 0.3925}, {50., 0.4068}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{100., 0.3665}, {100., 0.3781}}], 
            LineBox[{{100., 0.3781}, {100., 0.3897}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{150., 0.3674}, {150., 0.3817}}], 
            LineBox[{{150., 0.3817}, {150., 0.39599999999999996`}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{200., 0.3807}, {200., 0.3886}}], 
            LineBox[{{200., 0.3886}, {200., 0.3965}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{250., 0.3864}, {250., 0.3936}}], 
            LineBox[{{250., 0.3936}, {250., 0.4008}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            LineBox[{{300., 0.38510000000000005`}, {300., 0.3919}}], 
            LineBox[{{300., 0.3919}, {300., 0.3987}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{350., 0.3835}, {350., 0.3906}}], 
            LineBox[{{350., 0.3906}, {350., 0.3977}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            LineBox[{{400., 0.38820000000000005`}, {400., 0.395}}], 
            LineBox[{{400., 0.395}, {400., 0.4018}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{450., 0.3836}, {450., 0.3903}}], 
            LineBox[{{450., 0.3903}, {450., 0.39699999999999996`}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{500., 0.3885}, {500., 0.3956}}], 
            LineBox[{{500., 0.3956}, {500., 0.4027}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{550., 0.38}, {550., 0.3869}}], 
            LineBox[{{550., 0.3869}, {550., 0.39380000000000004`}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            LineBox[{{600., 0.38480000000000003`}, {600., 0.3921}}], 
            LineBox[{{600., 0.3921}, {600., 0.3994}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{650., 0.3866}, {650., 0.3935}}], 
            LineBox[{{650., 0.3935}, {650., 0.40040000000000003`}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{700., 0.3914}, {700., 0.3986}}], 
            LineBox[{{700., 0.3986}, {700., 0.4058}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{750., 0.3884}, {750., 0.3957}}], 
            LineBox[{{750., 0.3957}, {750., 0.40299999999999997`}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{800., 0.3898}, {800., 0.3973}}], 
            LineBox[{{800., 0.3973}, {800., 0.4048}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{850., 0.3846}, {850., 0.3922}}], 
            LineBox[{{850., 0.3922}, {850., 0.3998}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{900., 0.3857}, {900., 0.3936}}], 
            LineBox[{{900., 0.3936}, {900., 0.4015}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{950., 0.3694}, {950., 0.3791}}], 
            LineBox[{{950., 0.3791}, {950., 0.3888}}]}},
          Antialiasing->False]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {LineBox[{{1000., 0.3839}, {1000., 0.3919}}], 
            LineBox[{{1000., 0.3919}, {1000., 0.39990000000000003`}}]}},
          Antialiasing->False]}, {}, {}}}, {}}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
            0.012833333333333334`], AbsoluteThickness[2], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGeDrNmgsBNewg/0sFT77/i329Q/oEkh+pmfZ9l
XLeg8pkOuc9/r/x4CSrvkO+gcCk/nv0cTH2Rw84/7V9uX4fyH5Q67A2apthX
CjO/0kG1lGkWhzTUPIUah7tbW2oubIaZV+9wPu3q8yxtqLxBo4O0/l0VtkaY
+U0Oy7jcgEZA5QNaHB5FiG+/yADlP2h1mLl72gT+Kii/oN2hx+sVi4kgzP2d
Dm8Cd8i1voaaN6HLIfHwZe1USZh7ehzmCi7de1Acyt/Q6zDfRufKrGcw9/U7
LEzf/Kp46017AK6hahU=
             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[
           {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
            0.012833333333333334`], AbsoluteThickness[2], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGeDvKtrwN3yN20h/AjHQ61LQ8/ZXQDwj+Q5BDZ
ZnHtaC6Uz5DpYF1wruPSPSjfId+hV+Mt7z4DqP4DRQ5tUZf3PBaB8h+UOvQH
l6hM/w/TX+ng8bBKZJ07VF6hxsHJ7sXNNb9g5tU7POSevLIpECpv0OhgsmiL
+Y9DMPc0OfDtM5ipJQGVD2hxOFm2b76UPsy+Vof7D0AGQPkF7Q5L9x4UVwuG
+a/TAWRbTC6UP6HL4VJ+PPs5SZh7elD9s6HXIaeiaqmOM8x9/XD/AQBRE2pe

             "]]},
           Annotation[#, "Charting`Private`Tag#2"]& ]}, {
          TagBox[
           {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
            0.012833333333333334`], AbsoluteThickness[2], 
            GeometricTransformationBox[InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{
                  {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
                  {AbsoluteThickness[1.5], Dashing[{}], 
                   CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}},
                 
                 LabelStyle->Directive[
                  FontFamily -> "Helvetica", FontSize -> 14]],
                StripOnInput->False,
                GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}],
               TraditionalForm], {0., 0.}, Automatic, Scaled[
              9.75]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigAFPh1kzQeCmPYQf6eCp91/x7zco/0CSQ3Wz
vs8yrltQ+UyH3Oe/V368BJV3yHdQuJQfz34Opr7IYeef9i+3r0P5D0od9gZN
U+wrhZlf6aBayjSLQxpqnkKNw92tLTUXNsPMq3c4n3b1eZY2VN6g0UFa/64K
WyPM/CaHZVxuQCOg8gEtDo8ixLdfZIDyH7Q6zNw9bQJ/FZRf0O7Q4/WKxUQQ
5v5OhzeBO+RaX0PNm9DlkHj4snaqJMw9PQ5zBZfuPSgO5W/odZhvo3Nl1jOY
+/odFqZvflW89aY9ALg5ahc=
             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[
           {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
            0.012833333333333334`], AbsoluteThickness[2], 
            GeometricTransformationBox[InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{
                  {GrayLevel[1], 
                   PolygonBox[
                    NCache[{
                    Offset[{0, 4}], Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                  {AbsoluteThickness[1.5], Dashing[{}], 
                   JoinedCurveBox[NCache[
                    Line[{Offset[{0, 4}], Offset[{(-2) 3^Rational[1, 2], -2}],
                     Offset[{2 3^Rational[1, 2], -2}], Offset[{0, 4}]}], 
                    Line[{Offset[{0, 4}], Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], Offset[{0, 4}]}]],
                    CurveClosed->True]}},
                 
                 LabelStyle->Directive[
                  FontFamily -> "Helvetica", FontSize -> 14]],
                StripOnInput->False,
                GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]]}],
               TraditionalForm], {0., 0.}, Automatic, Scaled[
              9.75]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigAFPB/nW14E75G7aQ/iRDofaloefMroB4R9I
cohss7h2NBfKZ8h0sC4413HpHpTvkO/Qq/GWd58BVP+BIoe2qMt7HotA+Q9K
HfqDS1Sm/4fpr3TweFglss4dKq9Q4+Bk9+Lmml8w8+odHnJPXtkUCJU3aHQw
WbTF/MchmHuaHPj2GczUkoDKB7Q4nCzbN19KH2Zfq8P9ByADoPyCdoelew+K
qwXD/NfpALItJhfKn9DlcCk/nv2cJMw9Paj+2dDrkFNRtVTHGea+frj/AFqr
amA=
             "]]},
           Annotation[#, "Charting`Private`Tag#2"]& ]}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGeDrNmgsBNewg/0sFT77/i329Q/oEkh+pmfZ9l
XLeg8pkOuc9/r/x4CSrvkO+gcCk/nv0cTH2Rw84/7V9uX4fyH5Q67A2apthX
CjO/0kG1lGkWhzTUPIUah7tbW2oubIaZV+9wPu3q8yxtqLxBo4O0/l0VtkaY
+U0Oy7jcgEZA5QNaHB5FiG+/yADlP2h1mLl72gT+Kii/oN2hx+sVi4kgzP2d
Dm8Cd8i1voaaN6HLIfHwZe1USZh7ehzmCi7de1Acyt/Q6zDfRufKrGcw9/U7
LEzf/Kp46017AK6hahU=
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGeDvKtrwN3yN20h/AjHQ61LQ8/ZXQDwj+Q5BDZ
ZnHtaC6Uz5DpYF1wruPSPSjfId+hV+Mt7z4DqP4DRQ5tUZf3PBaB8h+UOvQH
l6hM/w/TX+ng8bBKZJ07VF6hxsHJ7sXNNb9g5tU7POSevLIpECpv0OhgsmiL
+Y9DMPc0OfDtM5ipJQGVD2hxOFm2b76UPsy+Vof7D0AGQPkF7Q5L9x4UVwuG
+a/TAWRbTC6UP6HL4VJ+PPs5SZh7elD9s6HXIaeiaqmOM8x9/XD/AQBRE2pe

                "]]}, "Charting`Private`Tag#2"]}, {
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Disk[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    Circle[{0, 0}, 
                    Offset[{3, 3}]]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigAFPh1kzQeCmPYQf6eCp91/x7zco/0CSQ3Wz
vs8yrltQ+UyH3Oe/V368BJV3yHdQuJQfz34Opr7IYeef9i+3r0P5D0od9gZN
U+wrhZlf6aBayjSLQxpqnkKNw92tLTUXNsPMq3c4n3b1eZY2VN6g0UFa/64K
WyPM/CaHZVxuQCOg8gEtDo8ixLdfZIDyH7Q6zNw9bQJ/FZRf0O7Q4/WKxUQQ
5v5OhzeBO+RaX0PNm9DlkHj4snaqJMw9PQ5zBZfuPSgO5W/odZhvo3Nl1jOY
+/odFqZvflW89aY9ALg5ahc=
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurve[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], CurveClosed -> True]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigAFPB/nW14E75G7aQ/iRDofaloefMroB4R9I
cohss7h2NBfKZ8h0sC4413HpHpTvkO/Qq/GWd58BVP+BIoe2qMt7HotA+Q9K
HfqDS1Sm/4fpr3TweFglss4dKq9Q4+Bk9+Lmml8w8+odHnJPXtkUCJU3aHQw
WbTF/MchmHuaHPj2GczUkoDKB7Q4nCzbN19KH2Zfq8P9ByADoPyCdoelew+K
qwXD/NfpALItJhfKn9DlcCk/nv2cJMw9Paj+2dDrkFNRtVTHGea+frj/AFqr
amA=
                "]]}, "Charting`Private`Tag#2"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{30.208333333333403`, 1000.}, {
               0.3471444444444454, 0.4565}}, 
              "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {30.208333333333403`, 0.3471444444444454}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False},
               "LabelStyle" -> 
              Directive[FontFamily -> "Helvetica", FontSize -> 14], 
              "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{30.208333333333403`, 1000.}, {
              0.3471444444444454, 0.4565}}, 
             "Frame" -> {{True, True}, {True, True}}, 
             "AxesOrigin" -> {30.208333333333403`, 0.3471444444444454}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False}, 
             "LabelStyle" -> 
             Directive[FontFamily -> "Helvetica", FontSize -> 14], 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGeDrNmgsBNewg/0sFT77/i329Q/oEkh+pmfZ9l
XLeg8pkOuc9/r/x4CSrvkO+gcCk/nv0cTH2Rw84/7V9uX4fyH5Q67A2apthX
CjO/0kG1lGkWhzTUPIUah7tbW2oubIaZV+9wPu3q8yxtqLxBo4O0/l0VtkaY
+U0Oy7jcgEZA5QNaHB5FiG+/yADlP2h1mLl72gT+Kii/oN2hx+sVi4kgzP2d
Dm8Cd8i1voaaN6HLIfHwZe1USZh7ehzmCi7de1Acyt/Q6zDfRufKrGcw9/U7
LEzf/Kp46017AK6hahU=
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGeDvKtrwN3yN20h/AjHQ61LQ8/ZXQDwj+Q5BDZ
ZnHtaC6Uz5DpYF1wruPSPSjfId+hV+Mt7z4DqP4DRQ5tUZf3PBaB8h+UOvQH
l6hM/w/TX+ng8bBKZJ07VF6hxsHJ7sXNNb9g5tU7POSevLIpECpv0OhgsmiL
+Y9DMPc0OfDtM5ipJQGVD2hxOFm2b76UPsy+Vof7D0AGQPkF7Q5L9x4UVwuG
+a/TAWRbTC6UP6HL4VJ+PPs5SZh7elD9s6HXIaeiaqmOM8x9/XD/AQBRE2pe

            "]]}, "Charting`Private`Tag#2"]}, {
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Disk[{0, 0}, 
                  Offset[{3, 3}]]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Circle[{0, 0}, 
                 Offset[{3, 3}]]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigAFPh1kzQeCmPYQf6eCp91/x7zco/0CSQ3Wz
vs8yrltQ+UyH3Oe/V368BJV3yHdQuJQfz34Opr7IYeef9i+3r0P5D0od9gZN
U+wrhZlf6aBayjSLQxpqnkKNw92tLTUXNsPMq3c4n3b1eZY2VN6g0UFa/64K
WyPM/CaHZVxuQCOg8gEtDo8ixLdfZIDyH7Q6zNw9bQJ/FZRf0O7Q4/WKxUQQ
5v5OhzeBO+RaX0PNm9DlkHj4snaqJMw9PQ5zBZfuPSgO5W/odZhvo3Nl1jOY
+/odFqZvflW89aY9ALg5ahc=
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                JoinedCurve[
                 Line[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}], 
                   Offset[{0, 4}]}], CurveClosed -> True]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigAFPB/nW14E75G7aQ/iRDofaloefMroB4R9I
cohss7h2NBfKZ8h0sC4413HpHpTvkO/Qq/GWd58BVP+BIoe2qMt7HotA+Q9K
HfqDS1Sm/4fpr3TweFglss4dKq9Q4+Bk9+Lmml8w8+odHnJPXtkUCJU3aHQw
WbTF/MchmHuaHPj2GczUkoDKB7Q4nCzbN19KH2Zfq8P9ByADoPyCdoelew+K
qwXD/NfpALItJhfKn9DlcCk/nv2cJMw9Paj+2dDrkFNRtVTHGea+frj/AFqr
amA=
            "]]}, "Charting`Private`Tag#2"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{30.208333333333403`, 1000.}, {0.3471444444444454, 
           0.4565}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {30.208333333333403`, 0.3471444444444454}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False}, 
          "LabelStyle" -> 
          Directive[FontFamily -> "Helvetica", FontSize -> 14], "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, InsetBox[
     TemplateBox[{"\"+J\"", "\"-J\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[FontFamily -> "Helvetica", FontSize -> 14], FontFamily -> 
          "Arial"}, Background -> Automatic, StripOnInput -> False], 
        TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.2, 0.8}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{30.208333333333403`, 0.3471444444444454},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        StyleBox[
        "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(R\\), \\(2\\)], \
\\(formic\\)]\\) [\\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\)]\"", 
         SingleLetterItalics -> False, StripOnInput -> False], HoldForm], 
       TraditionalForm], None}, {
      FormBox[
       TagBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(t\\), \\(p\\)]\\)[\[Mu]s]\"", 
         SingleLetterItalics -> False, StripOnInput -> False], HoldForm], 
       TraditionalForm], None}},
   FrameStyle->Directive[
     GrayLevel[0], 20],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->Directive[FontFamily -> "Helvetica", FontSize -> 14],
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{30.208333333333403`, 1000.}, {0.3471444444444454, 0.4565}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{50., 0.3911}, {50., 0.4}}], 
           Line[{{50., 0.4}, {50., 0.40890000000000004`}}]}}, {
         Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{100., 0.3965}, {100., 0.4057}}], 
           Line[{{100., 0.4057}, {100., 0.4149}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{150., 0.39749999999999996`}, {150., 0.4069}}], 
           Line[{{150., 0.4069}, {150., 0.4163}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{200., 0.39430000000000004`}, {200., 0.4035}}], 
           Line[{{200., 0.4035}, {200., 0.4127}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{250., 0.394}, {250., 0.4032}}], 
           Line[{{250., 0.4032}, {250., 0.4124}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{300., 0.3947}, {300., 0.4038}}], 
           Line[{{300., 0.4038}, {300., 0.4129}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{350., 0.38739999999999997`}, {350., 0.3978}}], 
           Line[{{350., 0.3978}, {350., 0.4082}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{400., 0.3973}, {400., 0.4079}}], 
           Line[{{400., 0.4079}, {400., 0.4185}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{450., 0.39130000000000004`}, {450., 0.4016}}], 
           Line[{{450., 0.4016}, {450., 0.4119}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{500., 0.3984}, {500., 0.4089}}], 
           Line[{{500., 0.4089}, {500., 0.4194}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{550., 0.38820000000000005`}, {550., 0.3985}}], 
           Line[{{550., 0.3985}, {550., 0.4088}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{600., 0.3961}, {600., 0.4064}}], 
           Line[{{600., 0.4064}, {600., 0.41669999999999996`}}]}}, {
         Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{650., 0.3962}, {650., 0.4063}}], 
           Line[{{650., 0.4063}, {650., 0.4164}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{700., 0.4031}, {700., 0.4137}}], 
           Line[{{700., 0.4137}, {700., 0.4243}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{750., 0.397}, {750., 0.4073}}], 
           Line[{{750., 0.4073}, {750., 0.41759999999999997`}}]}}, {
         Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{800., 0.39490000000000003`}, {800., 0.405}}], 
           Line[{{800., 0.405}, {800., 0.4151}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{850., 0.3976}, {850., 0.4078}}], 
           Line[{{850., 0.4078}, {850., 0.418}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{900., 0.3958}, {900., 0.4077}}], 
           Line[{{900., 0.4077}, {900., 0.41960000000000003`}}]}}, {
         Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{950., 0.3529}, {950., 0.4047}}], 
           Line[{{950., 0.4047}, {950., 0.4565}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798]], {}, {
           Line[{{1000., 0.3887}, {1000., 0.4017}}], 
           Line[{{1000., 0.4017}, {1000., 0.4147}}]}}, {}, {}}, {{
         Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{50., 0.37820000000000004`}, {50., 0.3925}}], 
           Line[{{50., 0.3925}, {50., 0.4068}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{100., 0.3665}, {100., 0.3781}}], 
           Line[{{100., 0.3781}, {100., 0.3897}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{150., 0.3674}, {150., 0.3817}}], 
           Line[{{150., 0.3817}, {150., 0.39599999999999996`}}]}}, {
         Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{200., 0.3807}, {200., 0.3886}}], 
           Line[{{200., 0.3886}, {200., 0.3965}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{250., 0.3864}, {250., 0.3936}}], 
           Line[{{250., 0.3936}, {250., 0.4008}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{300., 0.38510000000000005`}, {300., 0.3919}}], 
           Line[{{300., 0.3919}, {300., 0.3987}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{350., 0.3835}, {350., 0.3906}}], 
           Line[{{350., 0.3906}, {350., 0.3977}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{400., 0.38820000000000005`}, {400., 0.395}}], 
           Line[{{400., 0.395}, {400., 0.4018}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{450., 0.3836}, {450., 0.3903}}], 
           Line[{{450., 0.3903}, {450., 0.39699999999999996`}}]}}, {
         Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{500., 0.3885}, {500., 0.3956}}], 
           Line[{{500., 0.3956}, {500., 0.4027}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{550., 0.38}, {550., 0.3869}}], 
           Line[{{550., 0.3869}, {550., 0.39380000000000004`}}]}}, {
         Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{600., 0.38480000000000003`}, {600., 0.3921}}], 
           Line[{{600., 0.3921}, {600., 0.3994}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{650., 0.3866}, {650., 0.3935}}], 
           Line[{{650., 0.3935}, {650., 0.40040000000000003`}}]}}, {
         Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{700., 0.3914}, {700., 0.3986}}], 
           Line[{{700., 0.3986}, {700., 0.4058}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{750., 0.3884}, {750., 0.3957}}], 
           Line[{{750., 0.3957}, {750., 0.40299999999999997`}}]}}, {
         Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{800., 0.3898}, {800., 0.3973}}], 
           Line[{{800., 0.3973}, {800., 0.4048}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{850., 0.3846}, {850., 0.3922}}], 
           Line[{{850., 0.3922}, {850., 0.3998}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{900., 0.3857}, {900., 0.3936}}], 
           Line[{{900., 0.3936}, {900., 0.4015}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{950., 0.3694}, {950., 0.3791}}], 
           Line[{{950., 0.3791}, {950., 0.3888}}]}}, {Antialiasing -> False, 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051]], {}, {
           Line[{{1000., 0.3839}, {1000., 0.3919}}], 
           
           Line[{{1000., 0.3919}, {1000., 
            0.39990000000000003`}}]}}, {}, {}}}, {}}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGeDrNmgsBNewg/0sFT77/i329Q/oEkh+pmfZ9l
XLeg8pkOuc9/r/x4CSrvkO+gcCk/nv0cTH2Rw84/7V9uX4fyH5Q67A2apthX
CjO/0kG1lGkWhzTUPIUah7tbW2oubIaZV+9wPu3q8yxtqLxBo4O0/l0VtkaY
+U0Oy7jcgEZA5QNaHB5FiG+/yADlP2h1mLl72gT+Kii/oN2hx+sVi4kgzP2d
Dm8Cd8i1voaaN6HLIfHwZe1USZh7ehzmCi7de1Acyt/Q6zDfRufKrGcw9/U7
LEzf/Kp46017AK6hahU=
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQGeDvKtrwN3yN20h/AjHQ61LQ8/ZXQDwj+Q5BDZ
ZnHtaC6Uz5DpYF1wruPSPSjfId+hV+Mt7z4DqP4DRQ5tUZf3PBaB8h+UOvQH
l6hM/w/TX+ng8bBKZJ07VF6hxsHJ7sXNNb9g5tU7POSevLIpECpv0OhgsmiL
+Y9DMPc0OfDtM5ipJQGVD2hxOFm2b76UPsy+Vof7D0AGQPkF7Q5L9x4UVwuG
+a/TAWRbTC6UP6HL4VJ+PPs5SZh7elD9s6HXIaeiaqmOM8x9/XD/AQBRE2pe

            "]]}, "Charting`Private`Tag#2"]}, {
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Disk[{0, 0}, 
                  Offset[{3, 3}]]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Circle[{0, 0}, 
                 Offset[{3, 3}]]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigAFPh1kzQeCmPYQf6eCp91/x7zco/0CSQ3Wz
vs8yrltQ+UyH3Oe/V368BJV3yHdQuJQfz34Opr7IYeef9i+3r0P5D0od9gZN
U+wrhZlf6aBayjSLQxpqnkKNw92tLTUXNsPMq3c4n3b1eZY2VN6g0UFa/64K
WyPM/CaHZVxuQCOg8gEtDo8ixLdfZIDyH7Q6zNw9bQJ/FZRf0O7Q4/WKxUQQ
5v5OhzeBO+RaX0PNm9DlkHj4snaqJMw9PQ5zBZfuPSgO5W/odZhvo3Nl1jOY
+/odFqZvflW89aY9ALg5ahc=
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                JoinedCurve[
                 Line[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}], 
                   Offset[{0, 4}]}], CurveClosed -> True]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigAFPB/nW14E75G7aQ/iRDofaloefMroB4R9I
cohss7h2NBfKZ8h0sC4413HpHpTvkO/Qq/GWd58BVP+BIoe2qMt7HotA+Q9K
HfqDS1Sm/4fpr3TweFglss4dKq9Q4+Bk9+Lmml8w8+odHnJPXtkUCJU3aHQw
WbTF/MchmHuaHPj2GczUkoDKB7Q4nCzbN19KH2Zfq8P9ByADoPyCdoelew+K
qwXD/NfpALItJhfKn9DlcCk/nv2cJMw9Paj+2dDrkFNRtVTHGea+frj/AFqr
amA=
            "]]}, "Charting`Private`Tag#2"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{30.208333333333403`, 1000.}, {0.3471444444444454, 
           0.4565}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {30.208333333333403`, 0.3471444444444454}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False}, 
          "LabelStyle" -> 
          Directive[FontFamily -> "Helvetica", FontSize -> 14], "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"], {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {False, False}, AxesLabel -> {None, None}, 
      AxesOrigin -> {30.208333333333403`, 0.3471444444444454}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Style[
          "\!\(\*SuperscriptBox[SubscriptBox[\(R\), \(2\)], \(formic\)]\) [\!\
\(\*SuperscriptBox[\(s\), \(-1\)]\)]", SingleLetterItalics -> False]], None}, {
         HoldForm[
          Style[
          "\!\(\*SubscriptBox[\(t\), \(p\)]\)[\[Mu]s]", SingleLetterItalics -> 
           False]], None}}, FrameStyle -> Directive[
        GrayLevel[0], 20], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentSet", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{30.208333333333403`, 1000.}, {0.3471444444444454, 
       0.4565}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]]}, {"+J", "-J"}, LegendMarkers -> {{
          Graphics[{{
             GrayLevel[1], 
             Disk[{0, 0}, 
              Offset[{3, 3}]]}, 
            AbsoluteThickness[1.5], 
            Dashing[{}], 
            Circle[{0, 0}, 
             Offset[{3, 3}]]}], 9.75}, {
          Graphics[{{
             GrayLevel[1], 
             Polygon[{
               Offset[{0, 4}], 
               Offset[{(-2) 3^Rational[1, 2], -2}], 
               Offset[{2 3^Rational[1, 2], -2}]}]}, 
            AbsoluteThickness[1.5], 
            Dashing[{}], 
            JoinedCurve[
             Line[{
               Offset[{0, 4}], 
               Offset[{(-2) 3^Rational[1, 2], -2}], 
               Offset[{2 3^Rational[1, 2], -2}], 
               Offset[{0, 4}]}], CurveClosed -> True]}], 9.75}}, 
       Joined -> {True, True}, LabelStyle -> 
       Directive[FontFamily -> "Helvetica", FontSize -> 14], LegendLayout -> 
       "Column"]], {0.2, 0.8}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.968924416474094*^9, 3.968924502936843*^9, {3.968924954402586*^9, 
   3.968924996595811*^9}, {3.9689250338502073`*^9, 3.968925174892446*^9}, 
   3.968925736747842*^9, 3.968925803269247*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"d049197a-d5f5-4d8f-bd9d-6573be27f3fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/teleanuflorin/Desktop/r2formic.pdf\>\"", ",", "%135", ",", 
   "\"\<PDF\>\"", ",", 
   RowBox[{"ImageResolution", "->", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.968925227500503*^9, 3.968925231918023*^9}, {
  3.968925809461108*^9, 3.9689258097500553`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"9018af18-e309-4ff8-b763-dc4b9c22c505"],

Cell[BoxData["\<\"/Users/teleanuflorin/Desktop/r2formic.pdf\"\>"], "Output",
 CellChangeTimes->{3.968925233177869*^9, 3.968925810577796*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"519dd99d-2865-487b-9600-6395bf5523ce"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "R2 of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "13"], TraditionalForm]],ExpressionUUID->
  "2b421d38-06c2-4bd2-9743-ed348b6b32bf"],
 "C-formic acid peaks at increasing fields"
}], "Chapter",
 CellChangeTimes->{{3.963983101348357*^9, 
  3.963983126239406*^9}},ExpressionUUID->"a621bb47-0d89-46a8-a5f7-\
bd8c9cbbef2d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"R2formic", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ",", 
         RowBox[{"Around", "[", 
          RowBox[{"0.405", ",", "0.01"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"Around", "[", 
          RowBox[{"1.175", ",", "0.025"}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ",", 
         RowBox[{"Around", "[", 
          RowBox[{"0.392", ",", "0.029"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"Around", "[", 
          RowBox[{"0.625", ",", "0.056"}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ",", 
         RowBox[{"Around", "[", 
          RowBox[{"0.405", ",", "0.01"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"Around", "[", 
          RowBox[{"0.655", ",", "0.0134"}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1", ",", 
         RowBox[{"Around", "[", 
          RowBox[{"0.405", ",", "0.01"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"Around", "[", 
          RowBox[{"1.222", ",", "0.029"}], "]"}]}], "}"}]}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R2formic", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"R2formic", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"R2formic", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"R2formic", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Magnetic Field[\[Mu]T]\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(R\), \(2\)], \(formic\)]\) [\!\
\(\*SuperscriptBox[\(s\), \(-1\)]\)]\>\""}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"PlotMarkers", "->", "\"\<OpenMarkers\>\""}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<+J\>\"", ",", "\"\<-J\>\"", ",", "\"\<nZF1\>\"", ",", 
      "\"\<nZF2\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.963983154406979*^9, 3.963983310265713*^9}, {
  3.963983348918496*^9, 3.96398339634106*^9}, {3.963983436223011*^9, 
  3.963983662890151*^9}, {3.963983724956353*^9, 3.963983771873209*^9}, {
  3.963983823947422*^9, 3.963983911703412*^9}, {3.963986002818973*^9, 
  3.963986027197953*^9}, {3.963993006558638*^9, 3.963993010441079*^9}, {
  3.963994412609687*^9, 3.96399444645385*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"fae01135-f97a-466c-9069-a33170f4a86f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{{
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            
            LineBox[{{-2.3025850929940455`, 0.395}, {-2.3025850929940455`, 
             0.405}}], 
            
            LineBox[{{-2.3025850929940455`, 0.405}, {-2.3025850929940455`, 
             0.41500000000000004`}}]}}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            
            LineBox[{{1.6094379124341003`, 1.1500000000000001`}, {
             1.6094379124341003`, 1.175}}], 
            
            LineBox[{{1.6094379124341003`, 1.175}, {1.6094379124341003`, 
             1.2}}]}}, Antialiasing -> False]}}, {{
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            
            LineBox[{{-2.3025850929940455`, 0.363}, {-2.3025850929940455`, 
             0.392}}], 
            
            LineBox[{{-2.3025850929940455`, 0.392}, {-2.3025850929940455`, 
             0.42100000000000004`}}]}}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            
            LineBox[{{1.6094379124341003`, 0.569}, {1.6094379124341003`, 
             0.625}}], 
            
            LineBox[{{1.6094379124341003`, 0.625}, {1.6094379124341003`, 
             0.681}}]}}, Antialiasing -> False]}}, {{
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{{}, {
            
            LineBox[{{-2.3025850929940455`, 0.395}, {-2.3025850929940455`, 
             0.405}}], 
            
            LineBox[{{-2.3025850929940455`, 0.405}, {-2.3025850929940455`, 
             0.41500000000000004`}}]}}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{{}, {
            
            LineBox[{{1.6094379124341003`, 0.6416000000000001}, {
             1.6094379124341003`, 0.655}}], 
            
            LineBox[{{1.6094379124341003`, 0.655}, {1.6094379124341003`, 
             0.6684}}]}}, Antialiasing -> False]}}, {{
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{{}, {
            
            LineBox[{{-2.3025850929940455`, 0.395}, {-2.3025850929940455`, 
             0.405}}], 
            
            LineBox[{{-2.3025850929940455`, 0.405}, {-2.3025850929940455`, 
             0.41500000000000004`}}]}}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{{}, {
            
            LineBox[{{1.6094379124341003`, 1.193}, {1.6094379124341003`, 
             1.222}}], 
            
            LineBox[{{1.6094379124341003`, 1.222}, {1.6094379124341003`, 
             1.251}}]}}, Antialiasing -> False]}}}, {{{
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{-2.3025850929940455`, 0.41500000000000004`}, 
               
               Offset[{3, 0}, {-2.3025850929940455`, 
                0.41500000000000004`}]}, {{-2.3025850929940455`, 
               0.41500000000000004`}, 
               
               Offset[{-3, 0}, {-2.3025850929940455`, 
                0.41500000000000004`}]}, {{-2.3025850929940455`, 0.395}, 
               
               Offset[{3, 0}, {-2.3025850929940455`, 
                0.395}]}, {{-2.3025850929940455`, 0.395}, 
               Offset[{-3, 0}, {-2.3025850929940455`, 0.395}]}}], {{{1., 
             0.}, {0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{1.6094379124341003`, 1.2}, 
               Offset[{3, 0}, {1.6094379124341003`, 1.2}]}, {{
               1.6094379124341003`, 1.2}, 
               Offset[{-3, 0}, {1.6094379124341003`, 1.2}]}, {{
               1.6094379124341003`, 1.1500000000000001`}, 
               Offset[{3, 0}, {1.6094379124341003`, 1.1500000000000001`}]}, {{
               1.6094379124341003`, 1.1500000000000001`}, 
               
               Offset[{-3, 0}, {1.6094379124341003`, 
                1.1500000000000001`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]}, 
          Antialiasing -> False]}}, {{
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{-2.3025850929940455`, 0.42100000000000004`}, 
               
               Offset[{3, 0}, {-2.3025850929940455`, 
                0.42100000000000004`}]}, {{-2.3025850929940455`, 
               0.42100000000000004`}, 
               
               Offset[{-3, 0}, {-2.3025850929940455`, 
                0.42100000000000004`}]}, {{-2.3025850929940455`, 0.363}, 
               
               Offset[{3, 0}, {-2.3025850929940455`, 
                0.363}]}, {{-2.3025850929940455`, 0.363}, 
               Offset[{-3, 0}, {-2.3025850929940455`, 0.363}]}}], {{{1., 
             0.}, {0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{1.6094379124341003`, 0.681}, 
               Offset[{3, 0}, {1.6094379124341003`, 0.681}]}, {{
               1.6094379124341003`, 0.681}, 
               Offset[{-3, 0}, {1.6094379124341003`, 0.681}]}, {{
               1.6094379124341003`, 0.569}, 
               Offset[{3, 0}, {1.6094379124341003`, 0.569}]}, {{
               1.6094379124341003`, 0.569}, 
               Offset[{-3, 0}, {1.6094379124341003`, 0.569}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}}, {{
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{-2.3025850929940455`, 0.41500000000000004`}, 
               
               Offset[{3, 0}, {-2.3025850929940455`, 
                0.41500000000000004`}]}, {{-2.3025850929940455`, 
               0.41500000000000004`}, 
               
               Offset[{-3, 0}, {-2.3025850929940455`, 
                0.41500000000000004`}]}, {{-2.3025850929940455`, 0.395}, 
               
               Offset[{3, 0}, {-2.3025850929940455`, 
                0.395}]}, {{-2.3025850929940455`, 0.395}, 
               Offset[{-3, 0}, {-2.3025850929940455`, 0.395}]}}], {{{1., 
             0.}, {0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{1.6094379124341003`, 0.6684}, 
               Offset[{3, 0}, {1.6094379124341003`, 0.6684}]}, {{
               1.6094379124341003`, 0.6684}, 
               Offset[{-3, 0}, {1.6094379124341003`, 0.6684}]}, {{
               1.6094379124341003`, 0.6416000000000001}, 
               Offset[{3, 0}, {1.6094379124341003`, 0.6416000000000001}]}, {{
               1.6094379124341003`, 0.6416000000000001}, 
               
               Offset[{-3, 0}, {1.6094379124341003`, 
                0.6416000000000001}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]}, 
          Antialiasing -> False]}}, {{
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{-2.3025850929940455`, 0.41500000000000004`}, 
               
               Offset[{3, 0}, {-2.3025850929940455`, 
                0.41500000000000004`}]}, {{-2.3025850929940455`, 
               0.41500000000000004`}, 
               
               Offset[{-3, 0}, {-2.3025850929940455`, 
                0.41500000000000004`}]}, {{-2.3025850929940455`, 0.395}, 
               
               Offset[{3, 0}, {-2.3025850929940455`, 
                0.395}]}, {{-2.3025850929940455`, 0.395}, 
               Offset[{-3, 0}, {-2.3025850929940455`, 0.395}]}}], {{{1., 
             0.}, {0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{1.6094379124341003`, 1.251}, 
               Offset[{3, 0}, {1.6094379124341003`, 1.251}]}, {{
               1.6094379124341003`, 1.251}, 
               Offset[{-3, 0}, {1.6094379124341003`, 1.251}]}, {{
               1.6094379124341003`, 1.193}, 
               Offset[{3, 0}, {1.6094379124341003`, 1.193}]}, {{
               1.6094379124341003`, 1.193}, 
               Offset[{-3, 0}, {1.6094379124341003`, 1.193}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}}}}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            RGBColor[0.368417, 0.506779, 0.709798], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{-2.3025850929940455`, 0.405}, {1.6094379124341003`, 
             1.175}, {1.6094379124341003`, 1.175}}]}, 
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            RGBColor[0.880722, 0.611041, 0.142051], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{-2.3025850929940455`, 0.392}, {1.6094379124341003`, 
             0.625}, {1.6094379124341003`, 0.625}}]}, 
           Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            RGBColor[0.560181, 0.691569, 0.194885], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{-2.3025850929940455`, 0.405}, {1.6094379124341003`, 
             0.655}, {1.6094379124341003`, 0.655}}]}, 
           Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            RGBColor[0.922526, 0.385626, 0.209179], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{-2.3025850929940455`, 0.405}, {1.6094379124341003`, 
             1.222}, {1.6094379124341003`, 1.222}}]}, 
           Annotation[#, "Charting`Private`Tag#4"]& ]}, {
          TagBox[{
            RGBColor[0.368417, 0.506779, 0.709798], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   DiskBox[{0, 0}, 
                    Offset[{3., 3.}, {0., 0.}]]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   CircleBox[{0, 0}, 
                    Offset[{3., 3.}, {0., 0.}]]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{-2.3025850929940455`, 0.405}}, {{
             1.6094379124341003`, 1.175}}, {{1.6094379124341003`, 1.175}}}]}, 
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            RGBColor[0.880722, 0.611041, 0.142051], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{-2.3025850929940455`, 0.392}}, {{
             1.6094379124341003`, 0.625}}, {{1.6094379124341003`, 0.625}}}]}, 
           Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            RGBColor[0.560181, 0.691569, 0.194885], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   PolygonBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   LineBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{-2.3025850929940455`, 0.405}}, {{
             1.6094379124341003`, 0.655}}, {{1.6094379124341003`, 0.655}}}]}, 
           Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            RGBColor[0.922526, 0.385626, 0.209179], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   PolygonBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   LineBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{-2.3025850929940455`, 0.405}}, {{
             1.6094379124341003`, 1.222}}, {{1.6094379124341003`, 1.222}}}]}, 
           Annotation[#, "Charting`Private`Tag#4"]& ]}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               
               Line[{{-2.3025850929940455`, 0.405}, {1.6094379124341003`, 
                1.175}, {1.6094379124341003`, 1.175}}]}, 
              "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               
               Line[{{-2.3025850929940455`, 0.392}, {1.6094379124341003`, 
                0.625}, {1.6094379124341003`, 0.625}}]}, 
              "Charting`Private`Tag#2"], 
             Annotation[{
               Hue[0.1421359549995791, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               
               Line[{{-2.3025850929940455`, 0.405}, {1.6094379124341003`, 
                0.655}, {1.6094379124341003`, 0.655}}]}, 
              "Charting`Private`Tag#3"], 
             Annotation[{
               Hue[0.37820393249936934`, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               
               Line[{{-2.3025850929940455`, 0.405}, {1.6094379124341003`, 
                1.222}, {1.6094379124341003`, 1.222}}]}, 
              "Charting`Private`Tag#4"]}, {
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Disk[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    Circle[{0, 0}, 
                    Offset[{3, 3}]]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{-2.3025850929940455`, 0.405}}, {{
                1.6094379124341003`, 1.175}}, {{1.6094379124341003`, 
                1.175}}}]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurve[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], CurveClosed -> True]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{-2.3025850929940455`, 0.392}}, {{
                1.6094379124341003`, 0.625}}, {{1.6094379124341003`, 
                0.625}}}]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    Line[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{-2.3025850929940455`, 0.405}}, {{
                1.6094379124341003`, 0.655}}, {{1.6094379124341003`, 
                0.655}}}]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    Line[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{-2.3025850929940455`, 0.405}}, {{
                1.6094379124341003`, 1.222}}, {{1.6094379124341003`, 
                1.222}}}]}, "Charting`Private`Tag#4"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-2.4672839782052085`, 1.6094379124341003`}, {
                0, 1.251}}, "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {-2.4672839782052085`, 0}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Exp[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
              "Primitives" -> {}, "GCFlag" -> False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-2.4672839782052085`, 1.6094379124341003`}, {
               0, 1.251}}, "Frame" -> {{True, True}, {True, True}}, 
             "AxesOrigin" -> {-2.4672839782052085`, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Exp[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
             "Primitives" -> {}, "GCFlag" -> False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           
           Line[{{-2.3025850929940455`, 0.405}, {1.6094379124341003`, 
            1.175}, {1.6094379124341003`, 1.175}}]}, 
          "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           
           Line[{{-2.3025850929940455`, 0.392}, {1.6094379124341003`, 
            0.625}, {1.6094379124341003`, 0.625}}]}, 
          "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           
           Line[{{-2.3025850929940455`, 0.405}, {1.6094379124341003`, 
            0.655}, {1.6094379124341003`, 0.655}}]}, 
          "Charting`Private`Tag#3"], 
         Annotation[{
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           
           Line[{{-2.3025850929940455`, 0.405}, {1.6094379124341003`, 
            1.222}, {1.6094379124341003`, 1.222}}]}, 
          "Charting`Private`Tag#4"]}, {
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Disk[{0, 0}, 
                  Offset[{3, 3}]]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Circle[{0, 0}, 
                 Offset[{3, 3}]]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{-2.3025850929940455`, 0.405}}, {{
            1.6094379124341003`, 1.175}}, {{1.6094379124341003`, 1.175}}}]}, 
          "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                JoinedCurve[
                 Line[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}], 
                   Offset[{0, 4}]}], CurveClosed -> True]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{-2.3025850929940455`, 0.392}}, {{
            1.6094379124341003`, 0.625}}, {{1.6094379124341003`, 0.625}}}]}, 
          "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{0, 3.75}], 
                   Offset[{3.75, 0}], 
                   Offset[{0, -3.75}], 
                   Offset[{-3.75, 0}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Line[{
                  Offset[{0, 3.75}], 
                  Offset[{3.75, 0}], 
                  Offset[{0, -3.75}], 
                  Offset[{-3.75, 0}], 
                  Offset[{0, 3.75}]}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.560181, 0.691569, 0.194885], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{-2.3025850929940455`, 0.405}}, {{
            1.6094379124341003`, 0.655}}, {{1.6094379124341003`, 0.655}}}]}, 
          "Charting`Private`Tag#3"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{-2.75, -2.75}], 
                   Offset[{2.75, -2.75}], 
                   Offset[{2.75, 2.75}], 
                   Offset[{-2.75, 2.75}], 
                   Offset[{-2.75, -2.75}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Line[{
                  Offset[{-2.75, -2.75}], 
                  Offset[{2.75, -2.75}], 
                  Offset[{2.75, 2.75}], 
                  Offset[{-2.75, 2.75}], 
                  Offset[{-2.75, -2.75}]}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.922526, 0.385626, 0.209179], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{-2.3025850929940455`, 0.405}}, {{
            1.6094379124341003`, 1.222}}, {{1.6094379124341003`, 1.222}}}]}, 
          "Charting`Private`Tag#4"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-2.4672839782052085`, 1.6094379124341003`}, {
            0, 1.251}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {-2.4672839782052085`, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Exp[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Log, Exp}, {Identity, Identity}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
    AxesLabel -> {None, None}, AxesOrigin -> {-2.4672839782052085`, 0}, 
    DisplayFunction -> Identity, Frame -> {{True, True}, {True, True}}, 
    FrameLabel -> {{
       FormBox[
        TagBox[
        "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(R\\), \\(2\\)], \
\\(formic\\)]\\) [\\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\)]\"", 
         HoldForm], TraditionalForm], None}, {
       FormBox[
        TagBox["\"Magnetic Field[\[Mu]T]\"", HoldForm], TraditionalForm], 
       None}}, FrameStyle -> Directive[
      GrayLevel[0], 20], FrameTicks -> 
    FrontEndValueCache[{{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
         15.954589770191003`, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, {{
       Automatic, Automatic}, {{{-2.3025850929940455`, 
          FormBox[
           TagBox[
            InterpretationBox[
             StyleBox["\"0.1\"", ShowStringCharacters -> False], 
             0.1`15.954589770191003, AutoDelete -> True], NumberForm[#, {
              DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 
          0.}}, {-0.6931471805599453, 
          FormBox[
           TagBox[
            InterpretationBox[
             StyleBox["\"0.5\"", ShowStringCharacters -> False], 
             0.5`15.954589770191003, AutoDelete -> True], NumberForm[#, {
              DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}}, {0., 
          FormBox["1", TraditionalForm], {0.01, 0.}}, {1.6094379124341003`, 
          FormBox["5", TraditionalForm], {0.01, 0.}}, {-2.995732273553991, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.8134107167600364`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.659260036932778, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.5257286443082556`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.4079456086518722`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.2039728043259361`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.916290731874155, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.5108256237659907, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.35667494393873245`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.2231435513142097, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.10536051565782628`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.0986122886681098`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.3862943611198906`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.791759469228055, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.9459101490553132`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.0794415416798357`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.1972245773362196`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.302585092994046, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}}, {{-2.3025850929940455`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {0., 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
         1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
          0.}}, {-2.995732273553991, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.8134107167600364`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.659260036932778, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.5257286443082556`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-2.4079456086518722`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.6094379124341003`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-1.2039728043259361`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.916290731874155, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.5108256237659907, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.35667494393873245`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.2231435513142097, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
          0.}}, {-0.10536051565782628`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         0.6931471805599453, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.0986122886681098`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.3862943611198906`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.791759469228055, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         1.9459101490553132`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.0794415416798357`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.1972245773362196`, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
         2.302585092994046, 
          FormBox[
           TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
     GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], LabelStyle -> {}, 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05],
       "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
      "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{-2.4672839782052085`, 1.6094379124341003`}, {0, 1.251}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}}, Ticks -> {
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       15.954589770191003`, RotateLabel -> 0], Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"+J\"", "\"-J\"", "\"nZF1\"", "\"nZF2\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.963983156768414*^9, 3.96398327568239*^9}, {
   3.963983364568095*^9, 3.963983396705525*^9}, {3.963983450687562*^9, 
   3.963983464168978*^9}, {3.963983598376683*^9, 3.963983607897357*^9}, 
   3.96398366355494*^9, {3.963983727285528*^9, 3.963983772145842*^9}, 
   3.963983836193489*^9, {3.963983866704756*^9, 3.963983912019071*^9}, {
   3.963986015986533*^9, 3.963986027551226*^9}, {3.963993007048225*^9, 
   3.963993010616118*^9}, {3.963994419923112*^9, 3.963994447543391*^9}, 
   3.965195499768085*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"fec778aa-903f-4429-93c3-7826a39253e2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["General Eigenstates & Density Operator", "Title",
 FontSize->24]], "Title",
 CellChangeTimes->{{3.948264547674505*^9, 3.948264552135299*^9}, {
  3.948264655432036*^9, 3.948264658357366*^9}, {3.954322893616724*^9, 
  3.954322897830023*^9}},ExpressionUUID->"61823ac1-5dc0-4f7b-a9e6-\
33452eb8d885"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"\[Theta]", "\[Element]", "Reals"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9482651496885357`*^9, 3.948265173362745*^9}, 
   3.948266181909764*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"f492b880-60ed-42b6-b6f5-baad9d59ca1c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ket\[Psi]1", "=", 
   RowBox[{"Ket", "[", "\"\<\[Alpha]\[Alpha]\>\"", "]"}]}], ";", 
  RowBox[{"Bra\[Psi]1", "=", 
   RowBox[{"Bra", "[", "\"\<\[Alpha]\[Alpha]\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ket\[Psi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "*", 
     RowBox[{"Ket", "[", "\"\<\[Alpha]\[Beta]\>\"", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "*", 
     RowBox[{"Ket", "[", "\"\<\[Beta]\[Alpha]\>\"", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bra\[Psi]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "*", 
     RowBox[{"Bra", "[", "\"\<\[Alpha]\[Beta]\>\"", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "*", 
     RowBox[{"Bra", "[", "\"\<\[Beta]\[Alpha]\>\"", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ket\[Psi]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "*", 
     RowBox[{"Ket", "[", "\"\<\[Alpha]\[Beta]\>\"", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
     RowBox[{"Ket", "[", "\"\<\[Beta]\[Alpha]\>\"", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bra\[Psi]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "*", 
     RowBox[{"Bra", "[", "\"\<\[Alpha]\[Beta]\>\"", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "*", 
     RowBox[{"Bra", "[", "\"\<\[Beta]\[Alpha]\>\"", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ket\[Psi]4", "=", 
   RowBox[{"Ket", "[", "\"\<\[Beta]\[Beta]\>\"", "]"}]}], ";", " ", 
  RowBox[{"Bra\[Psi]4", "=", 
   RowBox[{"Bra", "[", "\"\<\[Beta]\[Beta]\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kets", "=", 
   RowBox[{"{", 
    RowBox[{
    "Ket\[Psi]1", ",", "Ket\[Psi]2", ",", "Ket\[Psi]3", ",", "Ket\[Psi]4"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bras", "=", 
   RowBox[{"{", 
    RowBox[{
    "Bra\[Psi]1", ",", "Bra\[Psi]2", ",", "Bra\[Psi]3", ",", "Bra\[Psi]4"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.932447135053402*^9, 3.932447192752206*^9}, {
   3.932447298695561*^9, 3.932447385113804*^9}, {3.9324497037429237`*^9, 
   3.932449809750704*^9}, {3.932449890816806*^9, 3.932449891034884*^9}, {
   3.932458235300037*^9, 3.932458236820162*^9}, {3.932458409333345*^9, 
   3.932458429743535*^9}, {3.932460904727289*^9, 3.932460916150676*^9}, {
   3.9482645848533897`*^9, 3.948264652113823*^9}, {3.948265061004384*^9, 
   3.948265061096867*^9}, {3.9543427305440073`*^9, 3.954342730616086*^9}, {
   3.954351811823209*^9, 3.9543518157826653`*^9}, 3.954517493917809*^9, {
   3.961229633370508*^9, 3.961229708768949*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"6d80db5e-514f-4271-b1e0-8e5af9202176"],

Cell[BoxData[
 RowBox[{
  RowBox[{"params", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]C", "->", 
      RowBox[{"GyromagneticRatio", "[", "13", "]"}]}], ",", 
     RowBox[{"\[Gamma]H", "->", 
      RowBox[{"GyromagneticRatio", "[", "1", "]"}]}], ",", 
     RowBox[{"By", "->", 
      RowBox[{"30", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], ",", 
     RowBox[{"B0", "->", 
      RowBox[{"0.1", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "9"}]]}]}], ",", 
     RowBox[{"J", "->", "222"}], ",", 
     RowBox[{"\[Delta]", "->", "5"}], ",", 
     RowBox[{"\[Epsilon]", "->", "3"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954340161806414*^9, 3.954340304038202*^9}, {
  3.95434035141198*^9, 3.954340535171361*^9}, {3.95434091203469*^9, 
  3.954340912184848*^9}, {3.954342909844471*^9, 3.954342914918107*^9}, {
  3.955514232604919*^9, 3.95551423358605*^9}, {3.9563119283469276`*^9, 
  3.956311929607863*^9}, {3.961229754290158*^9, 3.961229755575714*^9}, {
  3.96156787859176*^9, 3.96156787877381*^9}, {3.965195948561795*^9, 
  3.965195971739963*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"39524024-835c-46b6-a32a-51894da8cdeb"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Coherences in ULF",
 FontSize->18]], "Chapter",
 CellChangeTimes->{{3.943432378899658*^9, 3.943432389483161*^9}, {
  3.9494731974711637`*^9, 
  3.949473198332329*^9}},ExpressionUUID->"ba9e4ab0-6706-4d92-94d0-\
33bc8d101295"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]12", "=", 
   RowBox[{
    RowBox[{"Ket\[Psi]1", ".", "Bra\[Psi]2"}], "+", 
    RowBox[{"Ket\[Psi]2", ".", "Bra\[Psi]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]24", "=", 
   RowBox[{
    RowBox[{"Ket\[Psi]2", ".", "Bra\[Psi]4"}], "+", 
    RowBox[{"Ket\[Psi]4", ".", "Bra\[Psi]2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]13", "=", 
   RowBox[{
    RowBox[{"Ket\[Psi]1", ".", "Bra\[Psi]3"}], "+", 
    RowBox[{"Ket\[Psi]3", ".", "Bra\[Psi]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]34", "=", 
   RowBox[{
    RowBox[{"Ket\[Psi]3", ".", "Bra\[Psi]4"}], "+", 
    RowBox[{"Ket\[Psi]4", ".", "Bra\[Psi]3"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]23", "=", 
   RowBox[{
    RowBox[{"Ket\[Psi]2", ".", "Bra\[Psi]3"}], "+", 
    RowBox[{"Ket\[Psi]3", ".", "Bra\[Psi]2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.943432413489964*^9, 3.943432423383704*^9}, {
   3.943432475369069*^9, 3.943432491075988*^9}, {3.943432635335511*^9, 
   3.943432645993444*^9}, 3.943434209764027*^9, {3.943434886820471*^9, 
   3.943434891512024*^9}, 3.9494727438249483`*^9, {3.949472998253701*^9, 
   3.949473081046484*^9}, {3.9494798578473682`*^9, 3.949479858587679*^9}, {
   3.9555145941497583`*^9, 3.9555146336274157`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"6ff45342-b751-4edb-8b27-d104ea1374d5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Relaxation due to Dipolar Interaction", "Subtitle"]], \
"Title",
 CellChangeTimes->{{3.9611356490332623`*^9, 3.961135658294301*^9}, 
   3.962264762951737*^9},ExpressionUUID->"8f98540d-6765-412c-9b59-\
08844900fa80"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetSpinSystem", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.965195893051445*^9, 3.965195895636187*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"2c9558ef-f2d6-41d8-ae63-b2e90c182e4f"],

Cell[BoxData[
 TemplateBox[{
  "SetSpinSystem", "set", 
   "\"the spin system has been set to \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \
FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \\\",\\\", FractionBox[\\\"1\\\", \\\"2\
\\\"]}], \\\"}\\\"}]}], \\\"}\\\"}]\\)\"", 2, 65, 10, 34756001616375625933, 
   "Local", "QM`Hilbert`SetSpinSystem"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.965195895983333*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"022c8d1c-36ed-4282-a61e-74a6420eeef3"],

Cell[BoxData[
 TemplateBox[{
  "SetBasis", "set", 
   "\"the state basis has been set to \\!\\(\\*RowBox[{\\\"ZeemanBasis\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"2\\\", \\\",\\\", \
FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"BasisLabels\\\", \\\"\[Rule]\\\", \\\"Automatic\\\"}]}], \
\\\"]\\\"}]\\).\"", 2, 65, 11, 34756001616375625933, "Local", 
   "QM`Hilbert`SetBasis"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.96519589598805*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"f2e01ecb-af08-4a41-86e2-9f8e50d3a0ca"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[Theta]", ",", "\[Tau]C", ",", "rCH", ",", "\[Omega]DD"}], 
  "]"}]], "Input",
 CellLabel->
  "In[216]:=",ExpressionUUID->"9cb2463b-fd4d-4590-b482-b8e2ebe5a859"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]C", "=", 
   RowBox[{"4.45", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "12"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rCH", " ", "=", " ", 
   RowBox[{"1.1", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "10"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.961233511021616*^9, 3.963990157603065*^9, {3.964075382198668*^9, 
   3.964075383214824*^9}, {3.965195754999361*^9, 3.9651957561303997`*^9}, {
   3.965273780976766*^9, 3.965273781399569*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"35e221f5-aa62-47d1-a20f-1a3225f388c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]DD", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"DirectDipolarCoupling", "[", 
    RowBox[{
     RowBox[{"IsotopicType", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"IsotopicType", "[", 
      RowBox[{"[", "j", "]"}], "]"}], ",", 
     RowBox[{"RR", "[", 
      RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[98]:=",ExpressionUUID->"53bf3b74-97f9-4919-b50d-9f6ecb5843a7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IsotopicType", "=", 
   RowBox[{"{", 
    RowBox[{"13", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coordinates", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"rCH", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RR", "[", 
   RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Distance", "[", 
   RowBox[{
    RowBox[{
    "coordinates", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
    ",", 
    RowBox[{
    "coordinates", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalOmega]DDPR", "[", 
   RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"AxesToEuler", "[", 
   RowBox[{
    RowBox[{"AxisSystem", "[", 
     RowBox[{
      RowBox[{
      "coordinates", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{
      "coordinates", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
      "]"}], ",", 
    RowBox[{"AxisSystem", "[", 
     RowBox[{"-", "ez"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]DDterm", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k_", ",", "l_"}], "}"}]}], "]"}], ":=", "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"-", 
     FractionBox["6", "5"]}], 
    RowBox[{"\[Omega]DD", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"\[Omega]DD", "[", 
     RowBox[{"k", ",", "l"}], "]"}], 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"\[Tau]C", "*", 
         RowBox[{
          RowBox[{"WignerD", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "m1"}], "}"}]}], "]"}], "[", 
          RowBox[{"\[CapitalOmega]DDPR", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], 
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"WignerD", "[", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "m1"}], "}"}]}], "]"}], "[", 
           RowBox[{"\[CapitalOmega]DDPR", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "m"], 
         RowBox[{"DoubleCommutationSuperoperator", "[", 
          RowBox[{
           RowBox[{"opT", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "m"}], "}"}]}], "]"}], ",", 
           RowBox[{"opT", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k", ",", "l"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", 
               RowBox[{"-", "m"}]}], "}"}]}], "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{"\[CapitalGamma]DD", " ", "=", " ", 
  RowBox[{"Quiet", "[", 
   RowBox[{"Superoperator", "[", 
    RowBox[{"\[CapitalGamma]DDterm", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.961135631398435*^9, 3.961135631400042*^9}, {
  3.961135673229585*^9, 3.96113567906964*^9}, {3.961135744729652*^9, 
  3.961135748151577*^9}, {3.964075385288575*^9, 3.964075386030558*^9}, {
  3.965195876129484*^9, 3.965195883091013*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"31ef23fa-e8d5-4abb-9959-28b1d28a42c2"],

Cell[BoxData[
 TagBox[
  ButtonBox["\<\"For ?WignerD click <here>\"\>",
   Appearance->Automatic,
   ButtonFunction:>Print[
     Style[
      MessageName[WignerD, "usage"], "Usage"]],
   Evaluator->Automatic,
   Method->"Preemptive"],
  DisplayForm]], "Print",
 CellChangeTimes->{3.965273786063632*^9},
 CellLabel->
  "During evaluation of \
In[99]:=",ExpressionUUID->"a0de58d9-df04-447e-8521-cd8b1ffdf143"],

Cell[BoxData[
 TagBox[
  RowBox[{"\<\"Superoperator[<<..>>, \"\>", \
"\<\"SuperoperatorType\[Rule]\"\>", "\<\"\\\"Hermitian\\\"\"\>", "\<\"]\"\>"}],
  DisplayForm]], "Output",
 CellChangeTimes->{{3.965195855883688*^9, 3.965195899010982*^9}, 
   3.9652737861890793`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"78b14617-827a-4107-bf9a-d1fe2abab848"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Relaxation due to Random Field Fluctuations", "Subtitle",
 CellChangeTimes->{{3.965195795298605*^9, 
  3.965195803768836*^9}},ExpressionUUID->"e4772800-a619-44a8-8eae-\
5a04b60a08d5"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"BrH", ",", "BrC", ",", "\[Kappa]CH"}], "]"}]], "Input",
 CellChangeTimes->{{3.95613643453124*^9, 3.956136440425478*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"24101da5-57fe-4a8a-9873-e1effb0a4e73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BrH", "=", 
   RowBox[{"13.46", "*", 
    SuperscriptBox["10", "3"]}]}], ";", 
  RowBox[{"BrC", "=", 
   RowBox[{"83.12", "*", 
    SuperscriptBox["10", "3"]}]}], ";", 
  RowBox[{"\[Kappa]CH", "=", "1"}], ";", 
  RowBox[{"\[Tau]CRFF", "=", 
   RowBox[{"21.5", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "12"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950865728644363*^9, 3.950865776782323*^9}, {
   3.963990240482999*^9, 3.963990251510825*^9}, {3.965195821466782*^9, 
   3.965195851102553*^9}, {3.965196036020509*^9, 3.965196036237913*^9}, {
   3.965196132616636*^9, 3.965196132653308*^9}, {3.9651972403732862`*^9, 
   3.96519724043749*^9}, 3.965197280347126*^9, {3.965273793523232*^9, 
   3.96527380823383*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"f45807c4-1e86-41e1-971d-7eee74616350"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "=", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "=", "\[Kappa]CH"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Br", "[", "1", "]"}], "=", "BrH"}], ";", 
  RowBox[{
   RowBox[{"Br", "[", "2", "]"}], "=", "BrC"}], ";"}]}], "Input",
 CellChangeTimes->{{3.950865497880745*^9, 3.950865502546316*^9}, {
   3.950865571920168*^9, 3.950865621746353*^9}, {3.961132685246342*^9, 
   3.961132696341893*^9}, 3.961134027100606*^9, {3.961209147124344*^9, 
   3.961209153511126*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"c047634c-7281-4bbc-b956-ebf8ab216531"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]randterm", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"-", "\[Tau]CRFF"}], "*", 
    RowBox[{"Br", "[", "i", "]"}], 
    RowBox[{"Br", "[", "j", "]"}], 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "m"], 
       RowBox[{"DoubleCommutationSuperoperator", "[", 
        RowBox[{
         RowBox[{"opT", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "m"}], "}"}]}], "]"}], ",", 
         RowBox[{"opT", "[", 
          RowBox[{"j", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "m"}]}], "}"}]}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950865396795473*^9, 3.950865415550621*^9}, {
   3.95086545405406*^9, 3.950865456358829*^9}, {3.950865487808599*^9, 
   3.950865489645694*^9}, {3.950865881944279*^9, 3.950865882678671*^9}, 
   3.9561272148423*^9, {3.963990260865663*^9, 3.963990263902662*^9}, {
   3.963991242505741*^9, 3.9639912461461716`*^9}, {3.96399135672929*^9, 
   3.963991357030492*^9}, {3.963991809778289*^9, 3.963991814163179*^9}, {
   3.964074230066921*^9, 3.964074231339122*^9}, {3.965195841528489*^9, 
   3.965195841776441*^9}, {3.965195902141492*^9, 3.965195903402713*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"b2a45aa3-27c8-4ecd-ae2d-d9d74a054981"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]rand", "=", " ", 
   RowBox[{"Superoperator", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"\[CapitalGamma]randterm", "[", 
       RowBox[{"i", ",", "j"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.950865510289237*^9, 3.950865510948995*^9}, {
  3.95613457497396*^9, 3.956134576978634*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"a4da11a2-e8c8-41e4-9483-54ff22f356e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["R2 values", "Chapter",
 CellChangeTimes->{{3.9561244511712008`*^9, 
  3.956124452205332*^9}},ExpressionUUID->"079ef821-4ef6-4ab0-bdcd-\
9d745761415c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R2Jm", "[", "\[Theta]_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{"LiouvilleBracket", "[", 
        RowBox[{"\[Rho]12", ",", 
         RowBox[{"\[CapitalGamma]DD", "+", "\[CapitalGamma]rand"}], ",", 
         "\[Rho]12"}], "]"}], "/", 
       RowBox[{"LiouvilleBracket", "[", 
        RowBox[{"\[Rho]12", ",", "\[Rho]12"}], "]"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"2", "\[Pi]", "*", "J"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Gamma]H", "-", "\[Gamma]C"}], ")"}], "B0"}]], "]"}]}]}],
      "}"}]}], "/.", "paramslow", 
   RowBox[{"(*", "Jm", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.950246434405786*^9, 3.9502464755404*^9}, {
   3.950247109139678*^9, 3.950247109217354*^9}, {3.954246284974735*^9, 
   3.954246289454311*^9}, {3.955515507160634*^9, 3.955515508829769*^9}, {
   3.956124464133367*^9, 3.9561244730251627`*^9}, {3.9561247138649673`*^9, 
   3.956124761957876*^9}, 3.963990653669825*^9, {3.963991131722736*^9, 
   3.963991132050965*^9}, 3.963991217396088*^9, {3.965195908685447*^9, 
   3.9651959148736134`*^9}, {3.965195993857984*^9, 3.965196008979217*^9}, {
   3.9652738169993877`*^9, 3.965273820422412*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"650f739d-1cfa-435a-856b-5fec087a4257"],

Cell[BoxData[
 RowBox[{"-", "0.24882314674159697`"}]], "Output",
 CellChangeTimes->{{3.956124751325922*^9, 3.956124762590219*^9}, 
   3.956136406935155*^9, 3.95672776328548*^9, 3.95740613515399*^9, 
   3.961045366164091*^9, 3.961045578912612*^9, 3.961129007474374*^9, 
   3.961134780466957*^9, 3.9611357539382544`*^9, 3.96120905179817*^9, 
   3.961230280183786*^9, 3.963990653941975*^9, 3.963990846561736*^9, 
   3.963991132625015*^9, 3.963991222553973*^9, 3.964075576772038*^9, 
   3.964081924486322*^9, 3.964082785458437*^9, {3.96519599013485*^9, 
   3.965196009562408*^9}, 3.96519604124896*^9, 3.965196136694641*^9, 
   3.965197296037668*^9, 3.965273820998715*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"e9c41273-1ae8-43be-ac7d-eec1a581db90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R2nZF1", "[", "\[Theta]_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{"LiouvilleBracket", "[", 
        RowBox[{"\[Rho]13", ",", 
         RowBox[{"\[CapitalGamma]DD", "+", "\[CapitalGamma]rand"}], ",", 
         "\[Rho]13"}], "]"}], "/", 
       RowBox[{"LiouvilleBracket", "[", 
        RowBox[{"\[Rho]13", ",", "\[Rho]13"}], "]"}]}], "]"}], "]"}], " ", "/.", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"2", "\[Pi]", "*", "J"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Gamma]H", "-", "\[Gamma]C"}], ")"}], "B0"}]], "]"}]}]}],
      "}"}]}], "/.", "paramslow", 
   RowBox[{"(*", "Jm", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.950246434405786*^9, 3.9502464755404*^9}, {
   3.950247109139678*^9, 3.950247109217354*^9}, {3.954246284974735*^9, 
   3.954246289454311*^9}, {3.955515507160634*^9, 3.955515508829769*^9}, {
   3.956124464133367*^9, 3.9561244902230663`*^9}, {3.956124704040854*^9, 
   3.956124708739757*^9}, {3.956124752523203*^9, 3.956124768815034*^9}, {
   3.95612558881247*^9, 3.956125589975095*^9}, 3.963990651640435*^9, {
   3.963991135551359*^9, 3.963991136424346*^9}, 3.963991218555517*^9, 
   3.965195919046319*^9, 3.965196016639507*^9, 3.965273824838275*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"a5b2c67d-80f4-424d-a2c9-e047727d4775"],

Cell[BoxData[
 RowBox[{"-", "0.3623513084052813`"}]], "Output",
 CellChangeTimes->{
  3.950246476102738*^9, 3.950246515700276*^9, 3.950247049544816*^9, 
   3.953992278733011*^9, {3.954246289668932*^9, 3.954246321373439*^9}, 
   3.954257371426612*^9, 3.954342135061988*^9, 3.954342219470323*^9, {
   3.954343014164302*^9, 3.954343022969792*^9}, 3.954344615487607*^9, 
   3.954409839703418*^9, 3.954863228454916*^9, 3.955080185392026*^9, 
   3.95551545239607*^9, 3.955515509003709*^9, {3.956124474583311*^9, 
   3.956124490819205*^9}, {3.956124754605569*^9, 3.956124769031076*^9}, 
   3.956125590945831*^9, 3.956136407869078*^9, 3.956727763332423*^9, 
   3.9574061351875143`*^9, 3.9610453676268187`*^9, 3.961045578951724*^9, 
   3.961129007555396*^9, 3.961134780515904*^9, 3.9611357539990253`*^9, 
   3.961209051872908*^9, 3.961230280257684*^9, 3.963990652007681*^9, 
   3.963990843431158*^9, 3.963991137085571*^9, 3.963991222627343*^9, 
   3.9640755781837473`*^9, {3.965196017461169*^9, 3.965196042417395*^9}, 
   3.965273825412204*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"638fdd9f-82fe-40e0-aabc-78ec8ea82d1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R2nZF2", "[", "\[Theta]_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{"LiouvilleBracket", "[", 
        RowBox[{"\[Rho]34", ",", 
         RowBox[{"\[CapitalGamma]DD", "+", "\[CapitalGamma]rand"}], ",", 
         "\[Rho]34"}], "]"}], "/", 
       RowBox[{"LiouvilleBracket", "[", 
        RowBox[{"\[Rho]23", ",", "\[Rho]23"}], "]"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"2", "\[Pi]", "*", "J"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Gamma]H", "-", "\[Gamma]C"}], ")"}], "B0"}]], "]"}]}]}],
      "}"}]}], "/.", "paramslow", 
   RowBox[{"(*", "Jm", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.950246434405786*^9, 3.9502464755404*^9}, {
   3.950247109139678*^9, 3.950247109217354*^9}, {3.954246284974735*^9, 
   3.954246289454311*^9}, {3.955515507160634*^9, 3.955515508829769*^9}, {
   3.956124464133367*^9, 3.95612450326634*^9}, {3.95612471089253*^9, 
   3.9561247128686657`*^9}, {3.95612475561666*^9, 3.956124776050437*^9}, {
   3.956125592857924*^9, 3.956125595648345*^9}, {3.956125670498837*^9, 
   3.956125675031785*^9}, 3.963990646781178*^9, 3.963991140243174*^9, 
   3.963991219594808*^9, 3.965195921039179*^9, 3.965196020033814*^9, {
   3.965273827092182*^9, 3.965273831216357*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"a95650da-87b8-4727-82fe-2e7857494896"],

Cell[BoxData[
 RowBox[{"-", "0.3602750527142462`"}]], "Output",
 CellChangeTimes->{
  3.950246476102738*^9, 3.950246515700276*^9, 3.950247049544816*^9, 
   3.953992278733011*^9, {3.954246289668932*^9, 3.954246321373439*^9}, 
   3.954257371426612*^9, 3.954342135061988*^9, 3.954342219470323*^9, {
   3.954343014164302*^9, 3.954343022969792*^9}, 3.954344615487607*^9, 
   3.954409839703418*^9, 3.954863228454916*^9, 3.955080185392026*^9, 
   3.95551545239607*^9, 3.955515509003709*^9, {3.956124474583311*^9, 
   3.956124503806158*^9}, 3.956124777692651*^9, 3.956125595888508*^9, 
   3.9561256753129673`*^9, 3.956136409527441*^9, 3.956727763372084*^9, 
   3.957406135223287*^9, 3.961045368663611*^9, 3.9610455789900713`*^9, 
   3.961129007591391*^9, 3.961134780555884*^9, 3.961135754038477*^9, 
   3.961209051908202*^9, 3.96123028029352*^9, 3.963990163091112*^9, 
   3.963990647229696*^9, 3.963990844511022*^9, 3.963991140929319*^9, 
   3.963991222662217*^9, 3.96407557941768*^9, {3.965196020482898*^9, 
   3.9651960431371408`*^9}, 3.9652738316225147`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"3d3e5f00-8f0b-4023-b5fb-68e4989980bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R2Jp", "[", "\[Theta]_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{"LiouvilleBracket", "[", 
        RowBox[{"\[Rho]24", ",", 
         RowBox[{"\[CapitalGamma]DD", "+", "\[CapitalGamma]rand"}], ",", 
         "\[Rho]24"}], "]"}], "/", 
       RowBox[{"LiouvilleBracket", "[", 
        RowBox[{"\[Rho]24", ",", "\[Rho]24"}], "]"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", "->", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"2", "\[Pi]", "*", "J"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Gamma]H", "-", "\[Gamma]C"}], ")"}], "B0"}]], "]"}]}]}],
      "}"}]}], "/.", "paramslow", 
   RowBox[{"(*", "Jm", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.950246434405786*^9, 3.9502464755404*^9}, {
   3.950247109139678*^9, 3.950247109217354*^9}, {3.954246284974735*^9, 
   3.954246289454311*^9}, {3.955515507160634*^9, 3.955515508829769*^9}, {
   3.956124464133367*^9, 3.956124510725849*^9}, {3.956124714736022*^9, 
   3.956124726722383*^9}, {3.956124780149723*^9, 3.95612478545762*^9}, {
   3.9561255974039583`*^9, 3.956125599982224*^9}, {3.963990214199921*^9, 
   3.963990217905881*^9}, {3.963990638406221*^9, 3.963990639966866*^9}, 
   3.963991143156874*^9, 3.963991221002972*^9, 3.965195922887046*^9, 
   3.96519602454461*^9, 3.965273834372244*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"84200901-01a8-45d3-82e0-388e7affb0a2"],

Cell[BoxData[
 RowBox[{"-", "0.250899402432632`"}]], "Output",
 CellChangeTimes->{
  3.95612478568187*^9, 3.956125600672572*^9, 3.956125676060782*^9, 
   3.956136409997333*^9, 3.956727763396411*^9, 3.957406135244439*^9, 
   3.961045369683156*^9, 3.961045579013199*^9, 3.961129007613087*^9, 
   3.961134780580944*^9, 3.96113575406213*^9, 3.961209051929831*^9, 
   3.961230280317892*^9, 3.963990164180153*^9, 3.963990218294044*^9, 
   3.963990644405932*^9, 3.9639908452819276`*^9, 3.96399114365298*^9, 
   3.963991222683569*^9, 3.964075580988233*^9, 3.964081925884365*^9, 
   3.9640827842831373`*^9, {3.965196025222083*^9, 3.965196044047151*^9}, 
   3.965197588808729*^9, 3.965273834667192*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"98708c92-3d92-4ad5-ba6d-990e3245ac6a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "R2 of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "13"], TraditionalForm]],ExpressionUUID->
  "ecfaeb24-b386-47c5-942f-beff634ec9c7"],
 "C-methanol peaks at increasing fields"
}], "Chapter",
 CellChangeTimes->{{3.963983101348357*^9, 3.963983126239406*^9}, {
  3.963983919477812*^9, 
  3.963983922905466*^9}},ExpressionUUID->"49034d83-acae-4f86-b6e4-\
cf98b989662f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataR2met", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\</Users/teleanuflorin/Documents/Alexej_phosphate/ZULF_Relaxation_\
analysis/Manuscript_data/Experimental Data/T2 Data Archieve.xlsx\>\"", "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2met", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dataR2met", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "m"}], "]"}], "]"}], ",", 
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"dataR2met", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "m"}], "]"}], "]"}], ",", 
         RowBox[{"dataR2met", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", 
            RowBox[{"m", "+", "1"}]}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "4", ",", "7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7", ",", "9"}], "}"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"R2met", ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Magnetic Field[\[Mu]T]\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(R\), \(2\)], \(MTH\)]\) \
[\!\(\*SuperscriptBox[\(s\), \(-1\)]\)]\>\""}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"PlotMarkers", "->", "\"\<OpenMarkers\>\""}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<+J\>\"", ",", "\"\<+2J\>\"", ",", "\"\<-J\>\"", ",", 
      "\"\<-2J\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.963983154406979*^9, 3.963983310265713*^9}, {
  3.963983348918496*^9, 3.96398339634106*^9}, {3.963983436223011*^9, 
  3.963983662890151*^9}, {3.963983724956353*^9, 3.963983771873209*^9}, {
  3.963983823947422*^9, 3.963984122397259*^9}, {3.963984182709522*^9, 
  3.963984194578472*^9}, {3.963984308866127*^9, 3.9639845523671937`*^9}, {
  3.963989112180447*^9, 3.963989120006478*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"71d3f206-04ab-4730-895b-01dab7cda77e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{{
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            LineBox[{{0.1, 0.5889}, {0.1, 0.5922}}], 
            LineBox[{{0.1, 0.5922}, {0.1, 0.5954999999999999}}]}}, 
          Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            LineBox[{{0.5, 0.605}, {0.5, 0.6081}}], 
            LineBox[{{0.5, 0.6081}, {0.5, 0.6112}}]}}, Antialiasing -> 
          False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            LineBox[{{1., 0.6533}, {1., 0.6641}}], 
            LineBox[{{1., 0.6641}, {1., 0.6749}}]}}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            LineBox[{{5., 1.622}, {5., 1.6511}}], 
            LineBox[{{5., 1.6511}, {5., 1.6802}}]}}, Antialiasing -> 
          False]}}, {{
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            LineBox[{{0.1, 1.7197}, {0.1, 1.7637}}], 
            LineBox[{{0.1, 1.7637}, {0.1, 1.8077}}]}}, Antialiasing -> 
          False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            LineBox[{{0.5, 1.7895999999999999`}, {0.5, 1.8053}}], 
            LineBox[{{0.5, 1.8053}, {0.5, 1.821}}]}}, Antialiasing -> 
          False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            LineBox[{{1., 1.85}, {1., 1.8623}}], 
            LineBox[{{1., 1.8623}, {1., 1.8746}}]}}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            LineBox[{{5., 2.0037}, {5., 2.0164}}], 
            LineBox[{{5., 2.0164}, {5., 2.0291}}]}}, Antialiasing -> 
          False]}}, {{
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{{}, {
            LineBox[{{0.1, 0.5736}, {0.1, 0.5803}}], 
            LineBox[{{0.1, 0.5803}, {0.1, 0.5870000000000001}}]}}, 
          Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{{}, {
            LineBox[{{0.5, 0.5710000000000001}, {0.5, 0.5743}}], 
            LineBox[{{0.5, 0.5743}, {0.5, 0.5776}}]}}, Antialiasing -> 
          False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{{}, {
            LineBox[{{1., 0.5573}, {1., 0.5622}}], 
            LineBox[{{1., 0.5622}, {1., 0.5671}}]}}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{{}, {
            LineBox[{{5., 0.6863}, {5., 0.7023}}], 
            LineBox[{{5., 0.7023}, {5., 0.7183}}]}}, Antialiasing -> 
          False]}}, {{
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{{}, {
            LineBox[{{0.1, 1.622}, {0.1, 1.6672}}], 
            LineBox[{{0.1, 1.6672}, {0.1, 1.7124}}]}}, Antialiasing -> 
          False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{{}, {
            LineBox[{{0.5, 1.7607}, {0.5, 1.7766}}], 
            LineBox[{{0.5, 1.7766}, {0.5, 1.7925}}]}}, Antialiasing -> 
          False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{{}, {
            LineBox[{{1., 1.8017999999999998`}, {1., 1.8332}}], 
            LineBox[{{1., 1.8332}, {1., 1.8646}}]}}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{{}, {
            LineBox[{{5., 1.8303}, {5., 1.8661}}], 
            LineBox[{{5., 1.8661}, {5., 1.9019000000000001`}}]}}, 
          Antialiasing -> False]}}}, {{{
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.1, 0.5954999999999999}, 
               Offset[{3, 0}, {0.1, 0.5954999999999999}]}, {{0.1, 
               0.5954999999999999}, 
               Offset[{-3, 0}, {0.1, 0.5954999999999999}]}, {{0.1, 0.5889}, 
               Offset[{3, 0}, {0.1, 0.5889}]}, {{0.1, 0.5889}, 
               Offset[{-3, 0}, {0.1, 0.5889}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.5, 0.6112}, 
               Offset[{3, 0}, {0.5, 0.6112}]}, {{0.5, 0.6112}, 
               Offset[{-3, 0}, {0.5, 0.6112}]}, {{0.5, 0.605}, 
               Offset[{3, 0}, {0.5, 0.605}]}, {{0.5, 0.605}, 
               Offset[{-3, 0}, {0.5, 0.605}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{1., 0.6749}, 
               Offset[{3, 0}, {1., 0.6749}]}, {{1., 0.6749}, 
               Offset[{-3, 0}, {1., 0.6749}]}, {{1., 0.6533}, 
               Offset[{3, 0}, {1., 0.6533}]}, {{1., 0.6533}, 
               Offset[{-3, 0}, {1., 0.6533}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{5., 1.6802}, 
               Offset[{3, 0}, {5., 1.6802}]}, {{5., 1.6802}, 
               Offset[{-3, 0}, {5., 1.6802}]}, {{5., 1.622}, 
               Offset[{3, 0}, {5., 1.622}]}, {{5., 1.622}, 
               Offset[{-3, 0}, {5., 1.622}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}}, {{
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.1, 1.8077}, 
               Offset[{3, 0}, {0.1, 1.8077}]}, {{0.1, 1.8077}, 
               Offset[{-3, 0}, {0.1, 1.8077}]}, {{0.1, 1.7197}, 
               Offset[{3, 0}, {0.1, 1.7197}]}, {{0.1, 1.7197}, 
               Offset[{-3, 0}, {0.1, 1.7197}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.5, 1.821}, 
               Offset[{3, 0}, {0.5, 1.821}]}, {{0.5, 1.821}, 
               Offset[{-3, 0}, {0.5, 1.821}]}, {{0.5, 1.7895999999999999`}, 
               Offset[{3, 0}, {0.5, 1.7895999999999999`}]}, {{0.5, 
               1.7895999999999999`}, 
               Offset[{-3, 0}, {0.5, 1.7895999999999999`}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{1., 1.8746}, 
               Offset[{3, 0}, {1., 1.8746}]}, {{1., 1.8746}, 
               Offset[{-3, 0}, {1., 1.8746}]}, {{1., 1.85}, 
               Offset[{3, 0}, {1., 1.85}]}, {{1., 1.85}, 
               Offset[{-3, 0}, {1., 1.85}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{5., 2.0291}, 
               Offset[{3, 0}, {5., 2.0291}]}, {{5., 2.0291}, 
               Offset[{-3, 0}, {5., 2.0291}]}, {{5., 2.0037}, 
               Offset[{3, 0}, {5., 2.0037}]}, {{5., 2.0037}, 
               Offset[{-3, 0}, {5., 2.0037}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}}, {{
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.1, 0.5870000000000001}, 
               Offset[{3, 0}, {0.1, 0.5870000000000001}]}, {{0.1, 
               0.5870000000000001}, 
               Offset[{-3, 0}, {0.1, 0.5870000000000001}]}, {{0.1, 0.5736}, 
               Offset[{3, 0}, {0.1, 0.5736}]}, {{0.1, 0.5736}, 
               Offset[{-3, 0}, {0.1, 0.5736}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.5, 0.5776}, 
               Offset[{3, 0}, {0.5, 0.5776}]}, {{0.5, 0.5776}, 
               Offset[{-3, 0}, {0.5, 0.5776}]}, {{0.5, 0.5710000000000001}, 
               Offset[{3, 0}, {0.5, 0.5710000000000001}]}, {{0.5, 
               0.5710000000000001}, 
               Offset[{-3, 0}, {0.5, 0.5710000000000001}]}}], {{{1., 0.}, {0.,
              1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{1., 0.5671}, 
               Offset[{3, 0}, {1., 0.5671}]}, {{1., 0.5671}, 
               Offset[{-3, 0}, {1., 0.5671}]}, {{1., 0.5573}, 
               Offset[{3, 0}, {1., 0.5573}]}, {{1., 0.5573}, 
               Offset[{-3, 0}, {1., 0.5573}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{5., 0.7183}, 
               Offset[{3, 0}, {5., 0.7183}]}, {{5., 0.7183}, 
               Offset[{-3, 0}, {5., 0.7183}]}, {{5., 0.6863}, 
               Offset[{3, 0}, {5., 0.6863}]}, {{5., 0.6863}, 
               Offset[{-3, 0}, {5., 0.6863}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}}, {{
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.1, 1.7124}, 
               Offset[{3, 0}, {0.1, 1.7124}]}, {{0.1, 1.7124}, 
               Offset[{-3, 0}, {0.1, 1.7124}]}, {{0.1, 1.622}, 
               Offset[{3, 0}, {0.1, 1.622}]}, {{0.1, 1.622}, 
               Offset[{-3, 0}, {0.1, 1.622}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.5, 1.7925}, 
               Offset[{3, 0}, {0.5, 1.7925}]}, {{0.5, 1.7925}, 
               Offset[{-3, 0}, {0.5, 1.7925}]}, {{0.5, 1.7607}, 
               Offset[{3, 0}, {0.5, 1.7607}]}, {{0.5, 1.7607}, 
               Offset[{-3, 0}, {0.5, 1.7607}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{1., 1.8646}, 
               Offset[{3, 0}, {1., 1.8646}]}, {{1., 1.8646}, 
               Offset[{-3, 0}, {1., 1.8646}]}, {{1., 1.8017999999999998`}, 
               Offset[{3, 0}, {1., 1.8017999999999998`}]}, {{1., 
               1.8017999999999998`}, 
               Offset[{-3, 0}, {1., 1.8017999999999998`}]}}], {{{1., 0.}, {0.,
              1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{5., 1.9019000000000001`}, 
               Offset[{3, 0}, {5., 1.9019000000000001`}]}, {{5., 
               1.9019000000000001`}, 
               Offset[{-3, 0}, {5., 1.9019000000000001`}]}, {{5., 1.8303}, 
               Offset[{3, 0}, {5., 1.8303}]}, {{5., 1.8303}, 
               Offset[{-3, 0}, {5., 1.8303}]}}], {{{1., 0.}, {0., 1.}}, {0., 
             0.}}]}, Antialiasing -> False]}}}}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            RGBColor[0.368417, 0.506779, 0.709798], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{0.1, 0.5922}, {0.5, 0.6081}, {1., 0.6641}, {5., 
             1.6511}}]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            RGBColor[0.880722, 0.611041, 0.142051], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{0.1, 1.7637}, {0.5, 1.8053}, {1., 1.8623}, {5., 
             2.0164}}]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            RGBColor[0.560181, 0.691569, 0.194885], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{0.1, 0.5803}, {0.5, 0.5743}, {1., 0.5622}, {5., 
             0.7023}}]}, Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            RGBColor[0.922526, 0.385626, 0.209179], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{0.1, 1.6672}, {0.5, 1.7766}, {1., 1.8332}, {5., 
             1.8661}}]}, Annotation[#, "Charting`Private`Tag#4"]& ]}, {
          TagBox[{
            RGBColor[0.368417, 0.506779, 0.709798], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   DiskBox[{0, 0}, 
                    Offset[{3., 3.}, {0., 0.}]]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   CircleBox[{0, 0}, 
                    Offset[{3., 3.}, {0., 0.}]]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{0.1, 0.5922}}, {{0.5, 0.6081}}, {{1., 
             0.6641}}, {{5., 1.6511}}}]}, 
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            RGBColor[0.880722, 0.611041, 0.142051], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{0.1, 1.7637}}, {{0.5, 1.8053}}, {{1., 
             1.8623}}, {{5., 2.0164}}}]}, 
           Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            RGBColor[0.560181, 0.691569, 0.194885], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   PolygonBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   LineBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{0.1, 0.5803}}, {{0.5, 0.5743}}, {{1., 
             0.5622}}, {{5., 0.7023}}}]}, 
           Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            RGBColor[0.922526, 0.385626, 0.209179], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   PolygonBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   LineBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{0.1, 1.6672}}, {{0.5, 1.7766}}, {{1., 
             1.8332}}, {{5., 1.8661}}}]}, 
           Annotation[#, "Charting`Private`Tag#4"]& ]}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               
               Line[{{0.1, 0.5922}, {0.5, 0.6081}, {1., 0.6641}, {5., 
                1.6511}}]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               
               Line[{{0.1, 1.7637}, {0.5, 1.8053}, {1., 1.8623}, {5., 
                2.0164}}]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Hue[0.1421359549995791, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               
               Line[{{0.1, 0.5803}, {0.5, 0.5743}, {1., 0.5622}, {5., 
                0.7023}}]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Hue[0.37820393249936934`, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               
               Line[{{0.1, 1.6672}, {0.5, 1.7766}, {1., 1.8332}, {5., 
                1.8661}}]}, "Charting`Private`Tag#4"]}, {
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Disk[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    Circle[{0, 0}, 
                    Offset[{3, 3}]]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{0.1, 0.5922}}, {{0.5, 0.6081}}, {{1., 
                0.6641}}, {{5., 1.6511}}}]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurve[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], CurveClosed -> True]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{0.1, 1.7637}}, {{0.5, 1.8053}}, {{1., 
                1.8623}}, {{5., 2.0164}}}]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    Line[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{0.1, 0.5803}}, {{0.5, 0.5743}}, {{1., 
                0.5622}}, {{5., 0.7023}}}]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    Line[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{0.1, 1.6672}}, {{0.5, 1.7766}}, {{1., 
                1.8332}}, {{5., 1.8661}}}]}, "Charting`Private`Tag#4"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 5.}, {0, 2.0291}},
               "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {False, False}, "LabelStyle" -> 
              Directive[FontFamily -> "Helvetica", FontSize -> 14], 
              "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 5.}, {0, 2.0291}}, 
             "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False}, 
             "LabelStyle" -> 
             Directive[FontFamily -> "Helvetica", FontSize -> 14], 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[{{0.1, 0.5922}, {0.5, 0.6081}, {1., 0.6641}, {5., 1.6511}}]}, 
          "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[{{0.1, 1.7637}, {0.5, 1.8053}, {1., 1.8623}, {5., 2.0164}}]}, 
          "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Line[{{0.1, 0.5803}, {0.5, 0.5743}, {1., 0.5622}, {5., 0.7023}}]}, 
          "Charting`Private`Tag#3"], 
         Annotation[{
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           Line[{{0.1, 1.6672}, {0.5, 1.7766}, {1., 1.8332}, {5., 1.8661}}]}, 
          "Charting`Private`Tag#4"]}, {
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Disk[{0, 0}, 
                  Offset[{3, 3}]]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Circle[{0, 0}, 
                 Offset[{3, 3}]]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{0.1, 0.5922}}, {{0.5, 0.6081}}, {{1., 
            0.6641}}, {{5., 1.6511}}}]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                JoinedCurve[
                 Line[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}], 
                   Offset[{0, 4}]}], CurveClosed -> True]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{0.1, 1.7637}}, {{0.5, 1.8053}}, {{1., 
            1.8623}}, {{5., 2.0164}}}]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{0, 3.75}], 
                   Offset[{3.75, 0}], 
                   Offset[{0, -3.75}], 
                   Offset[{-3.75, 0}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Line[{
                  Offset[{0, 3.75}], 
                  Offset[{3.75, 0}], 
                  Offset[{0, -3.75}], 
                  Offset[{-3.75, 0}], 
                  Offset[{0, 3.75}]}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.560181, 0.691569, 0.194885], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{0.1, 0.5803}}, {{0.5, 0.5743}}, {{1., 
            0.5622}}, {{5., 0.7023}}}]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{-2.75, -2.75}], 
                   Offset[{2.75, -2.75}], 
                   Offset[{2.75, 2.75}], 
                   Offset[{-2.75, 2.75}], 
                   Offset[{-2.75, -2.75}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Line[{
                  Offset[{-2.75, -2.75}], 
                  Offset[{2.75, -2.75}], 
                  Offset[{2.75, 2.75}], 
                  Offset[{-2.75, 2.75}], 
                  Offset[{-2.75, -2.75}]}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.922526, 0.385626, 0.209179], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{0.1, 1.6672}}, {{0.5, 1.7766}}, {{1., 
            1.8332}}, {{5., 1.8661}}}]}, "Charting`Private`Tag#4"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 5.}, {0, 2.0291}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False}, 
          "LabelStyle" -> 
          Directive[FontFamily -> "Helvetica", FontSize -> 14], "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {False, False}, 
    AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction -> 
    Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
       FormBox[
        TagBox[
        "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(R\\), \\(2\\)], \\(MTH\\)]\
\\) [\\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\)]\"", HoldForm], 
        TraditionalForm], None}, {
       FormBox[
        TagBox["\"Magnetic Field[\[Mu]T]\"", HoldForm], TraditionalForm], 
       None}}, FrameStyle -> Directive[
      GrayLevel[0], 20], 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], LabelStyle -> 
    Directive[FontFamily -> "Helvetica", FontSize -> 14], 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05],
       "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
      "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, PlotRange -> {{0, 5.}, {0, 2.0291}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"+J\"", "\"+2J\"", "\"-J\"", "\"-2J\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[FontFamily -> "Helvetica", FontSize -> 14], FontFamily -> 
          "Arial"}, Background -> Automatic, StripOnInput -> False], 
        TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.963983156768414*^9, 3.96398327568239*^9}, {
   3.963983364568095*^9, 3.963983396705525*^9}, {3.963983450687562*^9, 
   3.963983464168978*^9}, {3.963983598376683*^9, 3.963983607897357*^9}, 
   3.96398366355494*^9, {3.963983727285528*^9, 3.963983772145842*^9}, 
   3.963983836193489*^9, {3.963983866704756*^9, 3.963983935580194*^9}, {
   3.963984098882703*^9, 3.963984112587702*^9}, {3.963984375103628*^9, 
   3.963984476971168*^9}, {3.963984509963377*^9, 3.963984552635561*^9}, 
   3.963985507829747*^9, {3.963989114293434*^9, 3.9639891204346027`*^9}, 
   3.965195504359978*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"ac4c5880-2f48-4169-944b-27270b154e30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataR2met", "=", 
   RowBox[{
    RowBox[{
    "Import", "[", 
     "\"\</Users/teleanuflorin/Documents/Alexej_phosphate/ZULF_Relaxation_\
analysis/Manuscript_data/Experimental Data/T2 Data Archieve.xlsx\>\"", "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fields", "=", 
   RowBox[{"{", 
    RowBox[{"0.1", ",", "0.5", ",", "1", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2met", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"2", "\[Pi]", "*", "140"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Gamma]H", "-", "\[Gamma]C"}], ")"}], 
           RowBox[{"fields", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m", "-", "1"}], ")"}], "/", "2"}], "]"}], "]"}], "*", 
           
           SuperscriptBox["10", 
            RowBox[{"-", "6"}]]}]], "]"}]}], ",", 
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"dataR2met", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "m"}], "]"}], "]"}], ",", 
         RowBox[{"dataR2met", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", 
            RowBox[{"m", "+", "1"}]}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "4", ",", "7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "7", ",", "9"}], "}"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"R2met", ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Pi]", "/", "4"}], ",", "0"}], "}"}], ",", "Full"}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Theta] [rad]\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(R\), \(2\)], \(MTH\)]\) \
[\!\(\*SuperscriptBox[\(s\), \(-1\)]\)]\>\""}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"PlotMarkers", "->", "\"\<OpenMarkers\>\""}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<+J\>\"", ",", "\"\<+2J\>\"", ",", "\"\<-J\>\"", ",", 
      "\"\<-2J\>\""}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "8"}], ",", "\"\<\[Pi]/8\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "4"}], ",", "\"\<\[Pi]/4\>\""}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "\"\<High Field\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Pi]", "/", "4"}], ",", "\"\<Zero Field\>\""}], "}"}]}],
          "}"}]}], "}"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.963985128104615*^9, 3.963985171947123*^9}, {
  3.963985245634473*^9, 3.963985263585037*^9}, {3.963985303755569*^9, 
  3.963985307421698*^9}, {3.96398537025597*^9, 3.963985438447899*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"6a8b9a9f-51b2-4e12-8354-3ac0b25d528e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{{
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            
            LineBox[{{0.7740183171361755, 0.5889}, {0.7740183171361755, 
             0.5922}}], 
            
            LineBox[{{0.7740183171361755, 0.5922}, {0.7740183171361755, 
             0.5954999999999999}}]}}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            
            LineBox[{{0.7287329567832825, 0.605}, {0.7287329567832825, 
             0.6081}}], 
            
            LineBox[{{0.7287329567832825, 0.6081}, {0.7287329567832825, 
             0.6112}}]}}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            
            LineBox[{{0.6734870509576041, 0.6533}, {0.6734870509576041, 
             0.6641}}], 
            
            LineBox[{{0.6734870509576041, 0.6641}, {0.6734870509576041, 
             0.6749}}]}}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{{}, {
            
            LineBox[{{0.36043117243540834`, 1.622}, {0.36043117243540834`, 
             1.6511}}], 
            
            LineBox[{{0.36043117243540834`, 1.6511}, {0.36043117243540834`, 
             1.6802}}]}}, Antialiasing -> False]}}, {{
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            
            LineBox[{{0.7740183171361755, 1.7197}, {0.7740183171361755, 
             1.7637}}], 
            
            LineBox[{{0.7740183171361755, 1.7637}, {0.7740183171361755, 
             1.8077}}]}}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            
            LineBox[{{0.7287329567832825, 1.7895999999999999`}, {
             0.7287329567832825, 1.8053}}], 
            
            LineBox[{{0.7287329567832825, 1.8053}, {0.7287329567832825, 
             1.821}}]}}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            
            LineBox[{{0.6734870509576041, 1.85}, {0.6734870509576041, 
             1.8623}}], 
            
            LineBox[{{0.6734870509576041, 1.8623}, {0.6734870509576041, 
             1.8746}}]}}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{{}, {
            
            LineBox[{{0.36043117243540834`, 2.0037}, {0.36043117243540834`, 
             2.0164}}], 
            
            LineBox[{{0.36043117243540834`, 2.0164}, {0.36043117243540834`, 
             2.0291}}]}}, Antialiasing -> False]}}, {{
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{{}, {
            
            LineBox[{{0.7740183171361755, 0.5736}, {0.7740183171361755, 
             0.5803}}], 
            
            LineBox[{{0.7740183171361755, 0.5803}, {0.7740183171361755, 
             0.5870000000000001}}]}}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{{}, {
            
            LineBox[{{0.7287329567832825, 0.5710000000000001}, {
             0.7287329567832825, 0.5743}}], 
            
            LineBox[{{0.7287329567832825, 0.5743}, {0.7287329567832825, 
             0.5776}}]}}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{{}, {
            
            LineBox[{{0.6734870509576041, 0.5573}, {0.6734870509576041, 
             0.5622}}], 
            
            LineBox[{{0.6734870509576041, 0.5622}, {0.6734870509576041, 
             0.5671}}]}}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{{}, {
            
            LineBox[{{0.36043117243540834`, 0.6863}, {0.36043117243540834`, 
             0.7023}}], 
            
            LineBox[{{0.36043117243540834`, 0.7023}, {0.36043117243540834`, 
             0.7183}}]}}, Antialiasing -> False]}}, {{
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{{}, {
            
            LineBox[{{0.7740183171361755, 1.622}, {0.7740183171361755, 
             1.6672}}], 
            
            LineBox[{{0.7740183171361755, 1.6672}, {0.7740183171361755, 
             1.7124}}]}}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{{}, {
            
            LineBox[{{0.7287329567832825, 1.7607}, {0.7287329567832825, 
             1.7766}}], 
            
            LineBox[{{0.7287329567832825, 1.7766}, {0.7287329567832825, 
             1.7925}}]}}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{{}, {
            
            LineBox[{{0.6734870509576041, 1.8017999999999998`}, {
             0.6734870509576041, 1.8332}}], 
            
            LineBox[{{0.6734870509576041, 1.8332}, {0.6734870509576041, 
             1.8646}}]}}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{{}, {
            
            LineBox[{{0.36043117243540834`, 1.8303}, {0.36043117243540834`, 
             1.8661}}], 
            
            LineBox[{{0.36043117243540834`, 1.8661}, {0.36043117243540834`, 
             1.9019000000000001`}}]}}, Antialiasing -> False]}}}, {{{
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.7740183171361755, 0.5954999999999999}, 
               Offset[{3, 0}, {0.7740183171361755, 0.5954999999999999}]}, {{
               0.7740183171361755, 0.5954999999999999}, 
               Offset[{-3, 0}, {0.7740183171361755, 0.5954999999999999}]}, {{
               0.7740183171361755, 0.5889}, 
               Offset[{3, 0}, {0.7740183171361755, 0.5889}]}, {{
               0.7740183171361755, 0.5889}, 
               Offset[{-3, 0}, {0.7740183171361755, 0.5889}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.7287329567832825, 0.6112}, 
               Offset[{3, 0}, {0.7287329567832825, 0.6112}]}, {{
               0.7287329567832825, 0.6112}, 
               Offset[{-3, 0}, {0.7287329567832825, 0.6112}]}, {{
               0.7287329567832825, 0.605}, 
               Offset[{3, 0}, {0.7287329567832825, 0.605}]}, {{
               0.7287329567832825, 0.605}, 
               Offset[{-3, 0}, {0.7287329567832825, 0.605}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.6734870509576041, 0.6749}, 
               Offset[{3, 0}, {0.6734870509576041, 0.6749}]}, {{
               0.6734870509576041, 0.6749}, 
               Offset[{-3, 0}, {0.6734870509576041, 0.6749}]}, {{
               0.6734870509576041, 0.6533}, 
               Offset[{3, 0}, {0.6734870509576041, 0.6533}]}, {{
               0.6734870509576041, 0.6533}, 
               Offset[{-3, 0}, {0.6734870509576041, 0.6533}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.368417, 0.506779, 0.709798], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.36043117243540834`, 1.6802}, 
               Offset[{3, 0}, {0.36043117243540834`, 1.6802}]}, {{
               0.36043117243540834`, 1.6802}, 
               Offset[{-3, 0}, {0.36043117243540834`, 1.6802}]}, {{
               0.36043117243540834`, 1.622}, 
               Offset[{3, 0}, {0.36043117243540834`, 1.622}]}, {{
               0.36043117243540834`, 1.622}, 
               Offset[{-3, 0}, {0.36043117243540834`, 1.622}]}}], {{{1., 
             0.}, {0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}}, {{
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.7740183171361755, 1.8077}, 
               Offset[{3, 0}, {0.7740183171361755, 1.8077}]}, {{
               0.7740183171361755, 1.8077}, 
               Offset[{-3, 0}, {0.7740183171361755, 1.8077}]}, {{
               0.7740183171361755, 1.7197}, 
               Offset[{3, 0}, {0.7740183171361755, 1.7197}]}, {{
               0.7740183171361755, 1.7197}, 
               Offset[{-3, 0}, {0.7740183171361755, 1.7197}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.7287329567832825, 1.821}, 
               Offset[{3, 0}, {0.7287329567832825, 1.821}]}, {{
               0.7287329567832825, 1.821}, 
               Offset[{-3, 0}, {0.7287329567832825, 1.821}]}, {{
               0.7287329567832825, 1.7895999999999999`}, 
               Offset[{3, 0}, {0.7287329567832825, 1.7895999999999999`}]}, {{
               0.7287329567832825, 1.7895999999999999`}, 
               
               Offset[{-3, 0}, {0.7287329567832825, 
                1.7895999999999999`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]}, 
          Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.6734870509576041, 1.8746}, 
               Offset[{3, 0}, {0.6734870509576041, 1.8746}]}, {{
               0.6734870509576041, 1.8746}, 
               Offset[{-3, 0}, {0.6734870509576041, 1.8746}]}, {{
               0.6734870509576041, 1.85}, 
               Offset[{3, 0}, {0.6734870509576041, 1.85}]}, {{
               0.6734870509576041, 1.85}, 
               Offset[{-3, 0}, {0.6734870509576041, 1.85}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.880722, 0.611041, 0.142051], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.36043117243540834`, 2.0291}, 
               Offset[{3, 0}, {0.36043117243540834`, 2.0291}]}, {{
               0.36043117243540834`, 2.0291}, 
               Offset[{-3, 0}, {0.36043117243540834`, 2.0291}]}, {{
               0.36043117243540834`, 2.0037}, 
               Offset[{3, 0}, {0.36043117243540834`, 2.0037}]}, {{
               0.36043117243540834`, 2.0037}, 
               Offset[{-3, 0}, {0.36043117243540834`, 2.0037}]}}], {{{1., 
             0.}, {0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}}, {{
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.7740183171361755, 0.5870000000000001}, 
               Offset[{3, 0}, {0.7740183171361755, 0.5870000000000001}]}, {{
               0.7740183171361755, 0.5870000000000001}, 
               Offset[{-3, 0}, {0.7740183171361755, 0.5870000000000001}]}, {{
               0.7740183171361755, 0.5736}, 
               Offset[{3, 0}, {0.7740183171361755, 0.5736}]}, {{
               0.7740183171361755, 0.5736}, 
               Offset[{-3, 0}, {0.7740183171361755, 0.5736}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.7287329567832825, 0.5776}, 
               Offset[{3, 0}, {0.7287329567832825, 0.5776}]}, {{
               0.7287329567832825, 0.5776}, 
               Offset[{-3, 0}, {0.7287329567832825, 0.5776}]}, {{
               0.7287329567832825, 0.5710000000000001}, 
               Offset[{3, 0}, {0.7287329567832825, 0.5710000000000001}]}, {{
               0.7287329567832825, 0.5710000000000001}, 
               
               Offset[{-3, 0}, {0.7287329567832825, 
                0.5710000000000001}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]}, 
          Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.6734870509576041, 0.5671}, 
               Offset[{3, 0}, {0.6734870509576041, 0.5671}]}, {{
               0.6734870509576041, 0.5671}, 
               Offset[{-3, 0}, {0.6734870509576041, 0.5671}]}, {{
               0.6734870509576041, 0.5573}, 
               Offset[{3, 0}, {0.6734870509576041, 0.5573}]}, {{
               0.6734870509576041, 0.5573}, 
               Offset[{-3, 0}, {0.6734870509576041, 0.5573}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.560181, 0.691569, 0.194885], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.36043117243540834`, 0.7183}, 
               Offset[{3, 0}, {0.36043117243540834`, 0.7183}]}, {{
               0.36043117243540834`, 0.7183}, 
               Offset[{-3, 0}, {0.36043117243540834`, 0.7183}]}, {{
               0.36043117243540834`, 0.6863}, 
               Offset[{3, 0}, {0.36043117243540834`, 0.6863}]}, {{
               0.36043117243540834`, 0.6863}, 
               Offset[{-3, 0}, {0.36043117243540834`, 0.6863}]}}], {{{1., 
             0.}, {0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}}, {{
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.7740183171361755, 1.7124}, 
               Offset[{3, 0}, {0.7740183171361755, 1.7124}]}, {{
               0.7740183171361755, 1.7124}, 
               Offset[{-3, 0}, {0.7740183171361755, 1.7124}]}, {{
               0.7740183171361755, 1.622}, 
               Offset[{3, 0}, {0.7740183171361755, 1.622}]}, {{
               0.7740183171361755, 1.622}, 
               Offset[{-3, 0}, {0.7740183171361755, 1.622}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.7287329567832825, 1.7925}, 
               Offset[{3, 0}, {0.7287329567832825, 1.7925}]}, {{
               0.7287329567832825, 1.7925}, 
               Offset[{-3, 0}, {0.7287329567832825, 1.7925}]}, {{
               0.7287329567832825, 1.7607}, 
               Offset[{3, 0}, {0.7287329567832825, 1.7607}]}, {{
               0.7287329567832825, 1.7607}, 
               Offset[{-3, 0}, {0.7287329567832825, 1.7607}]}}], {{{1., 0.}, {
             0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.6734870509576041, 1.8646}, 
               Offset[{3, 0}, {0.6734870509576041, 1.8646}]}, {{
               0.6734870509576041, 1.8646}, 
               Offset[{-3, 0}, {0.6734870509576041, 1.8646}]}, {{
               0.6734870509576041, 1.8017999999999998`}, 
               Offset[{3, 0}, {0.6734870509576041, 1.8017999999999998`}]}, {{
               0.6734870509576041, 1.8017999999999998`}, 
               
               Offset[{-3, 0}, {0.6734870509576041, 
                1.8017999999999998`}]}}], {{{1., 0.}, {0., 1.}}, {0., 0.}}]}, 
          Antialiasing -> False]}, {
         RGBColor[0.922526, 0.385626, 0.209179], 
         StyleBox[{
           GeometricTransformationBox[
            LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
           GeometricTransformationBox[
            LineBox[{{{0.36043117243540834`, 1.9019000000000001`}, 
               
               Offset[{3, 0}, {0.36043117243540834`, 
                1.9019000000000001`}]}, {{0.36043117243540834`, 
               1.9019000000000001`}, 
               
               Offset[{-3, 0}, {0.36043117243540834`, 
                1.9019000000000001`}]}, {{0.36043117243540834`, 1.8303}, 
               Offset[{3, 0}, {0.36043117243540834`, 1.8303}]}, {{
               0.36043117243540834`, 1.8303}, 
               Offset[{-3, 0}, {0.36043117243540834`, 1.8303}]}}], {{{1., 
             0.}, {0., 1.}}, {0., 0.}}]}, Antialiasing -> False]}}}}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            RGBColor[0.368417, 0.506779, 0.709798], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{0.7740183171361755, 0.5922}, {0.7287329567832825, 
             0.6081}, {0.6734870509576041, 0.6641}, {0.36043117243540834`, 
             1.6511}}]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            RGBColor[0.880722, 0.611041, 0.142051], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{0.7740183171361755, 1.7637}, {0.7287329567832825, 
             1.8053}, {0.6734870509576041, 1.8623}, {0.36043117243540834`, 
             2.0164}}]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            RGBColor[0.560181, 0.691569, 0.194885], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{0.7740183171361755, 0.5803}, {0.7287329567832825, 
             0.5743}, {0.6734870509576041, 0.5622}, {0.36043117243540834`, 
             0.7023}}]}, Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            RGBColor[0.922526, 0.385626, 0.209179], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            
            LineBox[{{0.7740183171361755, 1.6672}, {0.7287329567832825, 
             1.7766}, {0.6734870509576041, 1.8332}, {0.36043117243540834`, 
             1.8661}}]}, Annotation[#, "Charting`Private`Tag#4"]& ]}, {
          TagBox[{
            RGBColor[0.368417, 0.506779, 0.709798], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   DiskBox[{0, 0}, 
                    Offset[{3., 3.}, {0., 0.}]]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   CircleBox[{0, 0}, 
                    Offset[{3., 3.}, {0., 0.}]]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{0.7740183171361755, 0.5922}}, {{
             0.7287329567832825, 0.6081}}, {{0.6734870509576041, 0.6641}}, {{
             0.36043117243540834`, 1.6511}}}]}, 
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            RGBColor[0.880722, 0.611041, 0.142051], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{0.7740183171361755, 1.7637}}, {{
             0.7287329567832825, 1.8053}}, {{0.6734870509576041, 1.8623}}, {{
             0.36043117243540834`, 2.0164}}}]}, 
           Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            RGBColor[0.560181, 0.691569, 0.194885], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   PolygonBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   LineBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{0.7740183171361755, 0.5803}}, {{
             0.7287329567832825, 0.5743}}, {{0.6734870509576041, 0.5622}}, {{
             0.36043117243540834`, 0.7023}}}]}, 
           Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            RGBColor[0.922526, 0.385626, 0.209179], 
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{{
                   GrayLevel[1], 
                   PolygonBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, {
                   AbsoluteThickness[1.5], 
                   Dashing[{}], 
                   LineBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}}, LabelStyle -> 
                 Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[9.75]], {{{0.7740183171361755, 1.6672}}, {{
             0.7287329567832825, 1.7766}}, {{0.6734870509576041, 1.8332}}, {{
             0.36043117243540834`, 1.8661}}}]}, 
           Annotation[#, "Charting`Private`Tag#4"]& ]}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[{
               Hue[0.67, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               
               Line[{{0.7740183171361755, 0.5922}, {0.7287329567832825, 
                0.6081}, {0.6734870509576041, 0.6641}, {0.36043117243540834`, 
                1.6511}}]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               
               Line[{{0.7740183171361755, 1.7637}, {0.7287329567832825, 
                1.8053}, {0.6734870509576041, 1.8623}, {0.36043117243540834`, 
                2.0164}}]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Hue[0.1421359549995791, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               
               Line[{{0.7740183171361755, 0.5803}, {0.7287329567832825, 
                0.5743}, {0.6734870509576041, 0.5622}, {0.36043117243540834`, 
                0.7023}}]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Hue[0.37820393249936934`, 0.6, 0.6], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               
               Line[{{0.7740183171361755, 1.6672}, {0.7287329567832825, 
                1.7766}, {0.6734870509576041, 1.8332}, {0.36043117243540834`, 
                1.8661}}]}, "Charting`Private`Tag#4"]}, {
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Disk[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    Circle[{0, 0}, 
                    Offset[{3, 3}]]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{0.7740183171361755, 0.5922}}, {{
                0.7287329567832825, 0.6081}}, {{0.6734870509576041, 
                0.6641}}, {{0.36043117243540834`, 1.6511}}}]}, 
              "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurve[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], CurveClosed -> True]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{0.7740183171361755, 1.7637}}, {{
                0.7287329567832825, 1.8053}}, {{0.6734870509576041, 
                1.8623}}, {{0.36043117243540834`, 2.0164}}}]}, 
              "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    Line[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{0.7740183171361755, 0.5803}}, {{
                0.7287329567832825, 0.5743}}, {{0.6734870509576041, 
                0.5622}}, {{0.36043117243540834`, 0.7023}}}]}, 
              "Charting`Private`Tag#3"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               GeometricTransformation[
                Inset[
                 Style[
                  Graphics[{{
                    GrayLevel[1], 
                    Polygon[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    Line[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}], 
                  GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
                 Scaled[9.75]], {{{0.7740183171361755, 1.6672}}, {{
                0.7287329567832825, 1.7766}}, {{0.6734870509576041, 
                1.8332}}, {{0.36043117243540834`, 1.8661}}}]}, 
              "Charting`Private`Tag#4"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 0.7853981633974483}, {0, 2.0291}}, 
              "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0},
               "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {False, False}, "LabelStyle" -> 
              Directive[FontFamily -> "Helvetica", FontSize -> 14], 
              "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 0.7853981633974483}, {0, 2.0291}}, 
             "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False}, 
             "LabelStyle" -> 
             Directive[FontFamily -> "Helvetica", FontSize -> 14], 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           
           Line[{{0.7740183171361755, 0.5922}, {0.7287329567832825, 0.6081}, {
            0.6734870509576041, 0.6641}, {0.36043117243540834`, 1.6511}}]}, 
          "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           
           Line[{{0.7740183171361755, 1.7637}, {0.7287329567832825, 1.8053}, {
            0.6734870509576041, 1.8623}, {0.36043117243540834`, 2.0164}}]}, 
          "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           
           Line[{{0.7740183171361755, 0.5803}, {0.7287329567832825, 0.5743}, {
            0.6734870509576041, 0.5622}, {0.36043117243540834`, 0.7023}}]}, 
          "Charting`Private`Tag#3"], 
         Annotation[{
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           Line[{{0.7740183171361755, 1.6672}, {0.7287329567832825, 1.7766}, {
            0.6734870509576041, 1.8332}, {0.36043117243540834`, 1.8661}}]}, 
          "Charting`Private`Tag#4"]}, {
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Disk[{0, 0}, 
                  Offset[{3, 3}]]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Circle[{0, 0}, 
                 Offset[{3, 3}]]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{0.7740183171361755, 0.5922}}, {{
            0.7287329567832825, 0.6081}}, {{0.6734870509576041, 0.6641}}, {{
            0.36043117243540834`, 1.6511}}}]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                JoinedCurve[
                 Line[{
                   Offset[{0, 4}], 
                   Offset[{(-2) 3^Rational[1, 2], -2}], 
                   Offset[{2 3^Rational[1, 2], -2}], 
                   Offset[{0, 4}]}], CurveClosed -> True]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{0.7740183171361755, 1.7637}}, {{
            0.7287329567832825, 1.8053}}, {{0.6734870509576041, 1.8623}}, {{
            0.36043117243540834`, 2.0164}}}]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{0, 3.75}], 
                   Offset[{3.75, 0}], 
                   Offset[{0, -3.75}], 
                   Offset[{-3.75, 0}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Line[{
                  Offset[{0, 3.75}], 
                  Offset[{3.75, 0}], 
                  Offset[{0, -3.75}], 
                  Offset[{-3.75, 0}], 
                  Offset[{0, 3.75}]}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.560181, 0.691569, 0.194885], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{0.7740183171361755, 0.5803}}, {{
            0.7287329567832825, 0.5743}}, {{0.6734870509576041, 0.5622}}, {{
            0.36043117243540834`, 0.7023}}}]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           GeometricTransformation[
            Inset[
             Style[
              Graphics[{{
                 GrayLevel[1], 
                 Polygon[{
                   Offset[{-2.75, -2.75}], 
                   Offset[{2.75, -2.75}], 
                   Offset[{2.75, 2.75}], 
                   Offset[{-2.75, 2.75}], 
                   Offset[{-2.75, -2.75}]}]}, 
                AbsoluteThickness[1.5], 
                Dashing[{}], 
                Line[{
                  Offset[{-2.75, -2.75}], 
                  Offset[{2.75, -2.75}], 
                  Offset[{2.75, 2.75}], 
                  Offset[{-2.75, 2.75}], 
                  Offset[{-2.75, -2.75}]}]}], 
              GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                  PointSize[0.012833333333333334`], 
                  RGBColor[0.922526, 0.385626, 0.209179], 
                  AbsoluteThickness[2]]}], {0., 0.}, Automatic, 
             Scaled[9.75]], {{{0.7740183171361755, 1.6672}}, {{
            0.7287329567832825, 1.7766}}, {{0.6734870509576041, 1.8332}}, {{
            0.36043117243540834`, 1.8661}}}]}, "Charting`Private`Tag#4"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0., 0.7853981633974483}, {0, 2.0291}}, 
          "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False}, 
          "LabelStyle" -> 
          Directive[FontFamily -> "Helvetica", FontSize -> 14], "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {False, False}, 
    AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction -> 
    Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
       FormBox[
        TagBox[
        "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(R\\), \\(2\\)], \\(MTH\\)]\
\\) [\\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\)]\"", HoldForm], 
        TraditionalForm], None}, {
       FormBox[
        TagBox["\"\[Theta] [rad]\"", HoldForm], TraditionalForm], None}}, 
    FrameStyle -> Directive[
      GrayLevel[0], 20], FrameTicks -> {{Automatic, Automatic}, {{{0, 
         FormBox["0", TraditionalForm]}, {
         NCache[Rational[1, 8] Pi, 0.39269908169872414`], 
         FormBox["\"\[Pi]/8\"", TraditionalForm]}, {
         NCache[Rational[1, 4] Pi, 0.7853981633974483], 
         FormBox["\"\[Pi]/4\"", TraditionalForm]}}, {{0, 
         FormBox["\"High Field\"", TraditionalForm]}, {
         NCache[Rational[1, 4] Pi, 0.7853981633974483], 
         FormBox["\"Zero Field\"", TraditionalForm]}}}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], LabelStyle -> 
    Directive[FontFamily -> "Helvetica", FontSize -> 14], 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05],
       "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
      "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{0., 0.7853981633974483}, {0, 2.0291}}, PlotRangeClipping -> 
    True, PlotRangePadding -> {{0, 0}, {
       Scaled[0.02], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"+J\"", "\"+2J\"", "\"-J\"", "\"-2J\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {
                    InsetBox[
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]]}}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline), LabelStyle -> 
                    Directive[
                    FontFamily -> "Helvetica", FontSize -> 14]], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[FontFamily -> "Helvetica", FontSize -> 14], FontFamily -> 
          "Arial"}, Background -> Automatic, StripOnInput -> False], 
        TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    DiskBox[{0, 0}, 
                    Offset[{3, 3}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    CircleBox[{0, 0}, 
                    Offset[{3, 3}]]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[
                    NCache[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}]}, {
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}]}]]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    JoinedCurveBox[
                    NCache[
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{(-2) 3^Rational[1, 2], -2}], 
                    Offset[{2 3^Rational[1, 2], -2}], 
                    Offset[{0, 4}]}], 
                    Line[{
                    Offset[{0, 4}], 
                    Offset[{-3.4641016151377544`, -2}], 
                    Offset[{3.4641016151377544`, -2}], 
                    Offset[{0, 4}]}]], CurveClosed -> True]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{0, 3.75}], 
                    Offset[{3.75, 0}], 
                    Offset[{0, -3.75}], 
                    Offset[{-3.75, 0}], 
                    Offset[{0, 3.75}]}]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{{
                    GrayLevel[1], 
                    PolygonBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, 
                    AbsoluteThickness[1.5], 
                    Dashing[{}], 
                    LineBox[{
                    Offset[{-2.75, -2.75}], 
                    Offset[{2.75, -2.75}], 
                    Offset[{2.75, 2.75}], 
                    Offset[{-2.75, 2.75}], 
                    Offset[{-2.75, -2.75}]}]}, LabelStyle -> 
                    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
                    ",", "9.75`"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.963985307658029*^9, {3.963985370781583*^9, 3.963985439800118*^9}, 
   3.963985509076513*^9, 3.965195510830319*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"ae18c933-a431-4135-a92a-30db48a2c68d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.96398561473886*^9},ExpressionUUID->"612dc02f-ed93-40fc-9677-0eb9a4a53bd0"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269, 1372},
WindowMargins->{{-477, Automatic}, {894, Automatic}},
Magnification:>2. Inherited,
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f6154561-3db5-4831-8703-b9b9efa94817"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 177, 3, 316, "Title",ExpressionUUID->"60d613d5-ba5e-4bc3-b50d-3b88a22ef64a"],
Cell[CellGroupData[{
Cell[782, 29, 438, 12, 224, "Input",ExpressionUUID->"3cb4761a-8ae0-4bbc-bc06-d7dd2cf5caaf"],
Cell[CellGroupData[{
Cell[1245, 45, 412, 11, 105, "Print",ExpressionUUID->"38c04dba-e06c-43a1-b495-ddb46cead720"],
Cell[1660, 58, 344, 9, 105, "Print",ExpressionUUID->"39609470-edc1-45b3-ab65-4e61e16c51a1"]
}, Open  ]]
}, Open  ]],
Cell[2031, 71, 325, 8, 59, "Input",ExpressionUUID->"cee0148c-82e8-41a5-af55-74edf46f70ea"],
Cell[CellGroupData[{
Cell[2381, 83, 177, 3, 136, "Chapter",ExpressionUUID->"3d857a66-c817-4996-a50f-8bd63bd0fdab"],
Cell[CellGroupData[{
Cell[2583, 90, 2243, 57, 615, "Input",ExpressionUUID->"8261a39a-ad2d-465b-b350-8248bf0019a8"],
Cell[4829, 149, 27684, 647, 545, "Output",ExpressionUUID->"91b9d0a2-01f8-440b-ba06-744cb3aad343"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32550, 801, 457, 10, 101, "Input",ExpressionUUID->"cc6a00cc-c745-4100-8879-7221cb494c84"],
Cell[33010, 813, 244, 4, 67, "Output",ExpressionUUID->"1146ce3e-96ca-4ee6-a3f5-b32cbcca04ae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33303, 823, 354, 10, 230, "Chapter",ExpressionUUID->"0d0bb051-3998-4a48-909f-34cbee51560d"],
Cell[33660, 835, 469, 12, 224, "Input",ExpressionUUID->"41cd7544-f102-49f9-8b4f-116cae91d5a4"],
Cell[34132, 849, 154, 3, 59, "Input",ExpressionUUID->"439be255-894a-4716-9ee9-e53d69d62514"],
Cell[34289, 854, 1519, 45, 347, "Input",ExpressionUUID->"9246d26f-6148-4c82-a6f5-f1fd20d073ff"],
Cell[CellGroupData[{
Cell[35833, 903, 1369, 34, 287, "Input",ExpressionUUID->"54dabcf2-1a30-43e9-b405-b4ff3d15d4e9"],
Cell[37205, 939, 59986, 1309, 484, "Output",ExpressionUUID->"d049197a-d5f5-4d8f-bd9d-6573be27f3fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97228, 2253, 411, 9, 101, "Input",ExpressionUUID->"9018af18-e309-4ff8-b763-dc4b9c22c505"],
Cell[97642, 2264, 223, 3, 67, "Output",ExpressionUUID->"519dd99d-2865-487b-9600-6395bf5523ce"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97914, 2273, 344, 10, 230, "Chapter",ExpressionUUID->"a621bb47-0d89-46a8-a5f7-bd8c9cbbef2d"],
Cell[CellGroupData[{
Cell[98283, 2287, 3069, 82, 447, "Input",ExpressionUUID->"fae01135-f97a-466c-9069-a33170f4a86f"],
Cell[101355, 2371, 64480, 1453, 520, "Output",ExpressionUUID->"fec778aa-903f-4429-93c3-7826a39253e2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[165896, 3831, 320, 5, 142, "Title",ExpressionUUID->"61823ac1-5dc0-4f7b-a9e6-33452eb8d885"],
Cell[166219, 3838, 295, 6, 59, "Input",ExpressionUUID->"f492b880-60ed-42b6-b6f5-baad9d59ca1c"],
Cell[166517, 3846, 2967, 76, 347, "Input",ExpressionUUID->"6d80db5e-514f-4271-b1e0-8e5af9202176"],
Cell[169487, 3924, 1186, 27, 111, "Input",ExpressionUUID->"39524024-835c-46b6-a32a-51894da8cdeb"],
Cell[CellGroupData[{
Cell[170698, 3955, 248, 5, 96, "Chapter",ExpressionUUID->"ba9e4ab0-6706-4d92-94d0-33bc8d101295"],
Cell[170949, 3962, 1431, 36, 224, "Input",ExpressionUUID->"6ff45342-b751-4edb-8b27-d104ea1374d5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172429, 4004, 239, 4, 142, "Title",ExpressionUUID->"8f98540d-6765-412c-9b59-08844900fa80"],
Cell[CellGroupData[{
Cell[172693, 4012, 211, 3, 59, "Input",ExpressionUUID->"2c9558ef-f2d6-41d8-ae63-b2e90c182e4f"],
Cell[172907, 4017, 631, 13, 70, "Message",ExpressionUUID->"022c8d1c-36ed-4282-a61e-74a6420eeef3"],
Cell[173541, 4032, 766, 15, 70, "Message",ExpressionUUID->"f2e01ecb-af08-4a41-86e2-9f8e50d3a0ca"]
}, Open  ]],
Cell[174322, 4050, 211, 5, 59, "Input",ExpressionUUID->"9cb2463b-fd4d-4590-b482-b8e2ebe5a859"],
Cell[174536, 4057, 600, 15, 101, "Input",ExpressionUUID->"35e221f5-aa62-47d1-a20f-1a3225f388c5"],
Cell[175139, 4074, 493, 13, 101, "Input",ExpressionUUID->"53bf3b74-97f9-4919-b50d-9f6ecb5843a7"],
Cell[CellGroupData[{
Cell[175657, 4091, 4050, 118, 681, "Input",ExpressionUUID->"31ef23fa-e8d5-4abb-9959-28b1d28a42c2"],
Cell[179710, 4211, 407, 13, 65, "Print",ExpressionUUID->"a0de58d9-df04-447e-8521-cd8b1ffdf143"],
Cell[180120, 4226, 352, 8, 67, "Output",ExpressionUUID->"78b14617-827a-4107-bf9a-d1fe2abab848"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180509, 4239, 189, 3, 106, "Subtitle",ExpressionUUID->"e4772800-a619-44a8-8eae-5a04b60a08d5"],
Cell[180701, 4244, 252, 5, 59, "Input",ExpressionUUID->"24101da5-57fe-4a8a-9873-e1effb0a4e73"],
Cell[180956, 4251, 841, 20, 59, "Input",ExpressionUUID->"f45807c4-1e86-41e1-971d-7eee74616350"],
Cell[181800, 4273, 934, 27, 142, "Input",ExpressionUUID->"c047634c-7281-4bbc-b956-ebf8ab216531"],
Cell[182737, 4302, 1667, 40, 153, "Input",ExpressionUUID->"b2a45aa3-27c8-4ecd-ae2d-d9d74a054981"],
Cell[184407, 4344, 611, 16, 59, "Input",ExpressionUUID->"a4da11a2-e8c8-41e4-9483-54ff22f356e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185055, 4365, 156, 3, 136, "Chapter",ExpressionUUID->"079ef821-4ef6-4ab0-bdcd-9d745761415c"],
Cell[CellGroupData[{
Cell[185236, 4372, 1507, 35, 223, "Input",ExpressionUUID->"650f739d-1cfa-435a-856b-5fec087a4257"],
Cell[186746, 4409, 750, 12, 67, "Output",ExpressionUUID->"e9c41273-1ae8-43be-ac7d-eec1a581db90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187533, 4426, 1527, 35, 223, "Input",ExpressionUUID->"a5b2c67d-80f4-424d-a2c9-e047727d4775"],
Cell[189063, 4463, 1118, 18, 67, "Output",ExpressionUUID->"638fdd9f-82fe-40e0-aabc-78ec8ea82d1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190218, 4486, 1570, 36, 223, "Input",ExpressionUUID->"a95650da-87b8-4727-82fe-2e7857494896"],
Cell[191791, 4524, 1136, 18, 67, "Output",ExpressionUUID->"3d3e5f00-8f0b-4023-b5fb-68e4989980bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192964, 4547, 1569, 36, 223, "Input",ExpressionUUID->"84200901-01a8-45d3-82e0-388e7affb0a2"],
Cell[194536, 4585, 775, 13, 67, "Output",ExpressionUUID->"98708c92-3d92-4ad5-ba6d-990e3245ac6a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195360, 4604, 390, 11, 230, "Chapter",ExpressionUUID->"49034d83-acae-4f86-b6e4-cf98b989662f"],
Cell[CellGroupData[{
Cell[195775, 4619, 2411, 61, 611, "Input",ExpressionUUID->"71d3f206-04ab-4730-895b-01dab7cda77e"],
Cell[198189, 4682, 60702, 1343, 503, "Output",ExpressionUUID->"ac4c5880-2f48-4169-944b-27270b154e30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258928, 6030, 3791, 108, 807, "Input",ExpressionUUID->"6a8b9a9f-51b2-4e12-8354-3ac0b25d528e"],
Cell[262722, 6140, 67322, 1480, 493, "Output",ExpressionUUID->"ae18c933-a431-4135-a92a-30db48a2c68d"]
}, Open  ]],
Cell[330059, 7623, 125, 2, 59, "Input",ExpressionUUID->"612dc02f-ed93-40fc-9677-0eb9a4a53bd0"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Simulation_Notebooks_SI/13CH3_Relax_MatrixPlot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    499322,      11009]
NotebookOptionsPosition[    491485,      10874]
NotebookOutlinePosition[    491917,      10891]
CellTagsIndexPosition[    491874,      10888]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Relaxation Matrix for {13CH3} system in ULF", "Title",
 CellChangeTimes->{{3.9615707227587357`*^9, 
  3.9615707348165894`*^9}},ExpressionUUID->"e7193e03-7190-498b-aed9-\
e832007d5ded"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
    "$Path", ",", 
     "\"\</Users/teleanuflorin/Documents/Spin_Choreography/SDv3.9.0/\
SpinDynamica\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"Needs", "[", "\"\<SpinDynamica`\>\"", "]"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.917081036575399*^9, 3.917081051901492*^9}, {
  3.923942860938618*^9, 3.923942875612893*^9}, {3.923969509417257*^9, 
  3.9239695231158237`*^9}, {3.931829747350944*^9, 3.931829752018779*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"148cb11c-7f14-4b41-840d-f738111d1f73"],

Cell[BoxData[
 TagBox[
  FrameBox["\<\"SpinDynamica version SDv3.9.0b4c loaded by Mathematica 14. \
running on Mac OS X ARM (64-bit).\"\>"],
  DisplayForm]], "Print",
 CellChangeTimes->{3.937629310164611*^9, 3.937644922597744*^9, 
  3.938055021326789*^9, 3.9384856212286167`*^9, 3.938766577645751*^9, 
  3.9397143797209477`*^9, 3.939786606449307*^9, 3.939794640246439*^9, 
  3.940855200251098*^9, 3.940855687411532*^9, 3.940871361460815*^9, 
  3.9411913703144836`*^9, 3.9545046150348167`*^9, 3.95510201032968*^9, 
  3.961469069538264*^9, 3.961472000334525*^9, 3.9614839068681927`*^9, 
  3.961541804962875*^9, 3.961547767308441*^9, 3.961556127308684*^9, 
  3.9615707555481253`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5b831e31-f59b-4ab1-b756-3c54dbd6f6a7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"SetSpinSystem", "[", "4", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"SetBasis", "[", 
    RowBox[{"ZeemanBasis", "[", "]"}], "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.936350637271605*^9, 3.936350637314803*^9}, {
  3.937628789023076*^9, 3.937628789058464*^9}, {3.937629313776109*^9, 
  3.937629316179831*^9}, {3.937632246323933*^9, 3.937632246377218*^9}, {
  3.961570738657002*^9, 3.961570748568542*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"40d68051-234a-48b8-9539-1b3b06eff761"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Shuttle High-field polarization to a general field", \
"Title",
 FontSize->24]], "Title",
 CellChangeTimes->{
  3.9615707665388603`*^9},ExpressionUUID->"1a24089d-30ba-4b87-9210-\
7795f51e866b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Rho]HF", "=", 
  RowBox[{"Quiet", "[", 
   RowBox[{"ThermalEquilibriumDensityOperator", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Gamma]C", "*", 
           RowBox[{"opI", "[", 
            RowBox[{"1", ",", "\"\<z\>\""}], "]"}]}], "+", 
          RowBox[{"\[Gamma]H", "*", 
           RowBox[{"opI", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", "\"\<z\>\""}], 
            "]"}]}]}], ")"}]}], "B0"}], "+", 
      RowBox[{"2", "\[Pi]", "*", "J", "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"opI", "[", "1", "]"}], ".", 
          RowBox[{"opI", "[", "n", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "4", ",", "1"}], "}"}]}], "]"}]}]}], 
     ",", "temp"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.954321635570571*^9, 3.954321697108959*^9}, {
   3.954321866588333*^9, 3.954321887470457*^9}, {3.95432238948697*^9, 
   3.954322391856758*^9}, {3.9543224542356033`*^9, 3.954322460218039*^9}, {
   3.9543225942115088`*^9, 3.954322602254308*^9}, {3.95433977113635*^9, 
   3.954339773392048*^9}, 3.961147018818861*^9, {3.961541788697803*^9, 
   3.961541798489768*^9}, 3.961547773639956*^9, {3.9615478115057077`*^9, 
   3.961547819192806*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6c85c4d5-9a2a-454a-a977-05ce4c16e895"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "J", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            TagBox[
             RowBox[{
              TagBox[
               SubscriptBox["I", 
                RowBox[{"1", "x"}]],
               DisplayForm], 
              AdjustmentBox["\[Bullet]",
               BoxMargins->{{-0.3, 0}, {0, 0}}], 
              TagBox[
               SubscriptBox["I", 
                RowBox[{"2", "x"}]],
               DisplayForm]}],
             DisplayForm], "+", 
            TagBox[
             RowBox[{
              TagBox[
               SubscriptBox["I", 
                RowBox[{"1", "x"}]],
               DisplayForm], 
              AdjustmentBox["\[Bullet]",
               BoxMargins->{{-0.3, 0}, {0, 0}}], 
              TagBox[
               SubscriptBox["I", 
                RowBox[{"3", "x"}]],
               DisplayForm]}],
             DisplayForm], "+", 
            TagBox[
             RowBox[{
              TagBox[
               SubscriptBox["I", 
                RowBox[{"1", "x"}]],
               DisplayForm], 
              AdjustmentBox["\[Bullet]",
               BoxMargins->{{-0.3, 0}, {0, 0}}], 
              TagBox[
               SubscriptBox["I", 
                RowBox[{"4", "x"}]],
               DisplayForm]}],
             DisplayForm], "+", 
            TagBox[
             RowBox[{
              TagBox[
               SubscriptBox["I", 
                RowBox[{"1", "y"}]],
               DisplayForm], 
              AdjustmentBox["\[Bullet]",
               BoxMargins->{{-0.3, 0}, {0, 0}}], 
              TagBox[
               SubscriptBox["I", 
                RowBox[{"2", "y"}]],
               DisplayForm]}],
             DisplayForm], "+", 
            TagBox[
             RowBox[{
              TagBox[
               SubscriptBox["I", 
                RowBox[{"1", "y"}]],
               DisplayForm], 
              AdjustmentBox["\[Bullet]",
               BoxMargins->{{-0.3, 0}, {0, 0}}], 
              TagBox[
               SubscriptBox["I", 
                RowBox[{"3", "y"}]],
               DisplayForm]}],
             DisplayForm], "+", 
            TagBox[
             RowBox[{
              TagBox[
               SubscriptBox["I", 
                RowBox[{"1", "y"}]],
               DisplayForm], 
              AdjustmentBox["\[Bullet]",
               BoxMargins->{{-0.3, 0}, {0, 0}}], 
              TagBox[
               SubscriptBox["I", 
                RowBox[{"4", "y"}]],
               DisplayForm]}],
             DisplayForm], "+", 
            TagBox[
             RowBox[{
              TagBox[
               SubscriptBox["I", 
                RowBox[{"1", "z"}]],
               DisplayForm], 
              AdjustmentBox["\[Bullet]",
               BoxMargins->{{-0.3, 0}, {0, 0}}], 
              TagBox[
               SubscriptBox["I", 
                RowBox[{"2", "z"}]],
               DisplayForm]}],
             DisplayForm], "+", 
            TagBox[
             RowBox[{
              TagBox[
               SubscriptBox["I", 
                RowBox[{"1", "z"}]],
               DisplayForm], 
              AdjustmentBox["\[Bullet]",
               BoxMargins->{{-0.3, 0}, {0, 0}}], 
              TagBox[
               SubscriptBox["I", 
                RowBox[{"3", "z"}]],
               DisplayForm]}],
             DisplayForm], "+", 
            TagBox[
             RowBox[{
              TagBox[
               SubscriptBox["I", 
                RowBox[{"1", "z"}]],
               DisplayForm], 
              AdjustmentBox["\[Bullet]",
               BoxMargins->{{-0.3, 0}, {0, 0}}], 
              TagBox[
               SubscriptBox["I", 
                RowBox[{"4", "z"}]],
               DisplayForm]}],
             DisplayForm]}], ")"}]}], "+", 
         RowBox[{"B0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[Gamma]C"}], " ", 
             TagBox[
              SubscriptBox["I", 
               RowBox[{"1", "z"}]],
              DisplayForm]}], "-", 
            RowBox[{"\[Gamma]H", " ", 
             RowBox[{"(", 
              RowBox[{
               TagBox[
                SubscriptBox["I", 
                 RowBox[{"2", "z"}]],
                DisplayForm], "+", 
               TagBox[
                SubscriptBox["I", 
                 RowBox[{"3", "z"}]],
                DisplayForm], "+", 
               TagBox[
                SubscriptBox["I", 
                 RowBox[{"4", "z"}]],
                DisplayForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"kB", " ", "temp"}]]}], "+", "\<\"\[DoubleStruckOne]\"\>"}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.9615418059482203`*^9, 3.961547787884738*^9, 
  3.961547819830505*^9, 3.9615562318894653`*^9, 3.961570781074629*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"575f35ce-a481-4447-8ce5-9b1b16d3948f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"paramsHF", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Gamma]C", "->", 
     RowBox[{"Quantity", "[", 
      RowBox[{
       RowBox[{"GyromagneticRatio", "[", "13", "]"}], ",", 
       RowBox[{"\"\<Hertz\>\"", "/", "\"\<Teslas\>\""}]}], "]"}]}], ",", 
    RowBox[{"J", "->", 
     RowBox[{"Quantity", "[", 
      RowBox[{"140", ",", "\"\<Hertz\>\""}], "]"}]}], ",", 
    RowBox[{"\[Gamma]H", "->", 
     RowBox[{"Quantity", "[", 
      RowBox[{
       RowBox[{"GyromagneticRatio", "[", "1", "]"}], ",", 
       RowBox[{"\"\<Hertz\>\"", "/", "\"\<Teslas\>\""}]}], "]"}]}], ",", 
    RowBox[{"kB", "->", 
     RowBox[{"Quantity", "[", "\"\<BoltzmannConstant\>\"", "]"}]}], ",", 
    RowBox[{"\[HBar]", "->", 
     RowBox[{"Quantity", "[", "\"\<ReducedPlanckConstant\>\"", "]"}]}], ",", 
    RowBox[{"temp", "->", 
     RowBox[{"Quantity", "[", 
      RowBox[{"300", ",", "\"\<Kelvins\>\""}], "]"}]}], ",", 
    RowBox[{"B0", "->", 
     RowBox[{"Quantity", "[", 
      RowBox[{"1", ",", "\"\<Teslas\>\""}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"SortBy", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"BasisKets", "[", "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{"OperatorAmplitude", "[", 
           RowBox[{"\[Rho]HF", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"BasisKets", "[", "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}], ".", 
             RowBox[{
              RowBox[{"BasisBras", "[", "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}]}], "]"}], "]"}], "-", "1"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"BasisKets", "[", "]"}], "]"}]}], "}"}]}], "]"}], "/.", 
    "paramsHF"}], ",", 
   RowBox[{
    RowBox[{"#", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "&"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.961547834374402*^9, 3.96154789804988*^9}, {
  3.961547942202254*^9, 3.961547972379187*^9}, {3.961550716776685*^9, 
  3.961550717445407*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"600b8d87-ac32-4464-a41d-2a10bc58c6b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]C", "\[Rule]", 
    TemplateBox[{"6.728284`*^7", 
      RowBox[{
       "\"Hz\"", "\[InvisibleSpace]", "\"/\"", "\[InvisibleSpace]", "\"T\""}],
       "hertz per tesla", 
      FractionBox["\"Hertz\"", "\"Teslas\""]},
     "Quantity"]}], ",", 
   RowBox[{"J", "\[Rule]", 
    TemplateBox[{"140", "\"Hz\"", "hertz", "\"Hertz\""},
     "Quantity"]}], ",", 
   RowBox[{"\[Gamma]H", "\[Rule]", 
    TemplateBox[{"2.67522128`*^8", 
      RowBox[{
       "\"Hz\"", "\[InvisibleSpace]", "\"/\"", "\[InvisibleSpace]", "\"T\""}],
       "hertz per tesla", 
      FractionBox["\"Hertz\"", "\"Teslas\""]},
     "Quantity"]}], ",", 
   RowBox[{"kB", "\[Rule]", 
    TemplateBox[{
      InterpretationBox["\[InvisibleSpace]", 1], "\"k\"", 
      "Boltzmann constant", "\"BoltzmannConstant\""},
     "Quantity"]}], ",", 
   RowBox[{"\[HBar]", "\[Rule]", 
    TemplateBox[{
      InterpretationBox["\[InvisibleSpace]", 1], "\"\[HBar]\"", 
      "reduced Planck constant", "\"ReducedPlanckConstant\""},
     "Quantity"]}], ",", 
   RowBox[{"temp", "\[Rule]", 
    TemplateBox[{"300", "\"K\"", "kelvins", "\"Kelvins\""},
     "Quantity"]}], ",", 
   RowBox[{"B0", "\[Rule]", 
    TemplateBox[{"1", "\"T\"", "tesla", "\"Teslas\""},
     "Quantity"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9615478292732763`*^9, 3.9615478983008213`*^9}, 
   3.961547942559436*^9, 3.961547972668979*^9, 3.961570781150148*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"a90ea3cf-f0e5-4cbf-ad1b-c615d13636e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Beta]\[Beta]\
\[RightAngleBracket]\"\>", ",", 
     RowBox[{"-", "0.000011073570133413035`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Beta]\[Beta]\
\[RightAngleBracket]\"\>", ",", 
     RowBox[{"-", "9.360463269714181`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>", ",", 
     RowBox[{"-", "4.262238153418529`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>", ",", 
     RowBox[{"-", "4.262238153418529`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Beta]\[Beta]\
\[RightAngleBracket]\"\>", ",", 
     RowBox[{"-", "4.262238153418529`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>", ",", 
     RowBox[{"-", "2.549153686359773`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>", ",", 
     RowBox[{"-", "2.549153686359773`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Beta]\[Beta]\
\[RightAngleBracket]\"\>", ",", 
     RowBox[{"-", "2.549153686359773`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>", ",", "2.5490938262429097`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>", ",", "2.5490938262429097`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>", ",", "2.5490938262429097`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>", ",", "4.262155897105657`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>", ",", "4.262155897105657`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>", ",", "4.262155897105657`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>", ",", "9.360425806237416`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>", ",", "0.000011073465480349043`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9615478292732763`*^9, 3.9615478983008213`*^9}, 
   3.961547942559436*^9, 3.961547972668979*^9, 3.961570782376635*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"33029ce1-77bb-402a-b93d-2984f35080ce"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"B\[Mu]T", "[", "B_", "]"}], ":=", 
   RowBox[{"B", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ev", ",", "vecs"}], "}"}], "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"CorrelatedEigensystems", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"B\[Mu]T", "[", "B", "]"}], 
          RowBox[{"2", "\[Pi]"}]]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"GyromagneticRatio", "[", "13", "]"}], "*", 
           RowBox[{"opI", "[", 
            RowBox[{"1", ",", "\"\<z\>\""}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"GyromagneticRatio", "[", "1", "]"}], "*", 
           RowBox[{"opI", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", "\"\<z\>\""}], 
            "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "\[Pi]", "*", "140", "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"opI", "[", "1", "]"}], ".", 
           RowBox[{"opI", "[", "n", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "2", ",", "4", ",", "1"}], "}"}]}], "]"}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", "0", ",", "3000000", ",", "100000"}], "}"}]}], "]"}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923962445387436*^9, 3.923962449260952*^9}, {
   3.923962516887681*^9, 3.923962527813921*^9}, {3.9239626702384987`*^9, 
   3.9239627119442043`*^9}, {3.936350644627756*^9, 3.936350682572159*^9}, 
   3.936350772945643*^9, {3.936350917521775*^9, 3.936350951173792*^9}, {
   3.936351508239369*^9, 3.936351548043932*^9}, {3.9363519621791477`*^9, 
   3.936352020973741*^9}, {3.936352060121889*^9, 3.936352070412224*^9}, {
   3.936352112733767*^9, 3.9363521775022707`*^9}, {3.936353731884811*^9, 
   3.9363537387866583`*^9}, {3.936354357872372*^9, 3.936354452130903*^9}, {
   3.93635448261499*^9, 3.936354496774968*^9}, {3.936354673705326*^9, 
   3.9363546772964354`*^9}, {3.938521938588437*^9, 3.938521939308552*^9}, {
   3.939797564890127*^9, 3.939797614769786*^9}, {3.954321174216784*^9, 
   3.954321209742196*^9}, {3.956121982749115*^9, 3.9561219833497467`*^9}, {
   3.961321390192416*^9, 3.961321390227984*^9}, {3.961541939786151*^9, 
   3.961542021840749*^9}, 3.961547777225115*^9, {3.961548005993714*^9, 
   3.9615480793405523`*^9}, {3.9615483364060163`*^9, 
   3.9615483392615337`*^9}, {3.961548395978736*^9, 3.96154839773143*^9}, {
   3.9615502756422653`*^9, 3.961550288343111*^9}, {3.9615503261574*^9, 
   3.961550329450027*^9}, 3.961550370939247*^9, {3.961550610931684*^9, 
   3.961550620727599*^9}, {3.961550668393857*^9, 3.961550668461836*^9}, {
   3.961550996340384*^9, 3.961551006164393*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"79ea4436-379d-45ad-a08a-147b2f1c6874"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"ev", ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<Field [\[Mu]T]\>\"", ",", "\"\<Energy [Hz]\>\""}], 
       "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", "20"}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", "20"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", "20"}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", "20"}], "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "->", "800"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red", ",", "Red", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"PlotLabels", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(2\)]\)(\!\(\*SubscriptBox[\(p\), \
\(2\)]\)=\[Epsilon])\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \
\(1\)]\)(\!\(\*SubscriptBox[\(p\), \(1\)]\)=\[Delta])\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \
\(3\)]\)(\!\(\*SubscriptBox[\(p\), \(2\)]\)=-\[Epsilon])\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \
\(4\)]\)(\!\(\*SubscriptBox[\(p\), \(2\)]\)=-\[Delta])\>\""}], "}"}]}]}], 
    "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "30"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.936354398297708*^9, {3.936354462032134*^9, 3.936354466867679*^9}, {
   3.936354501349759*^9, 3.936354501894598*^9}, {3.936354603499259*^9, 
   3.936354651061968*^9}, {3.936354683422243*^9, 3.936354683568955*^9}, {
   3.936354727236114*^9, 3.936354738121026*^9}, {3.93635489773166*^9, 
   3.936354956649621*^9}, {3.936355003629788*^9, 3.936355061783331*^9}, {
   3.939797554665421*^9, 3.939797581324835*^9}, {3.939797646245734*^9, 
   3.9397976701338*^9}, {3.954321235261956*^9, 3.9543213691942673`*^9}, 
   3.954323098849597*^9, {3.961321349021154*^9, 3.961321398173752*^9}, 
   3.961542034239988*^9, {3.96155025744471*^9, 3.961550258169262*^9}, {
   3.961552706153799*^9, 3.9615527097517633`*^9}, {3.961570776761627*^9, 
   3.961570790077118*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"4092ceaa-4caf-40c2-9b92-998143deb41c"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQNXZs06Z6U38QCYk/XDwfbHFJmtQWEHIXwOR82k
8DlJQWlgfoO/kKPSEq2wrXsLoPISjmW70uMsg8og8i1yjnpr9qbtfVYNVa/k
+IN1wvYFexvA/AMxqo5PDh3Z/ai9Gapfw1F0x+/9KkFtYL5DubajiIbJkTSZ
Tqh5eo5uC3NPrHjWDeY/OGHg6H17+ZlXG/qg5hs5/gkqzJi2dwKYr3DN2PHr
+76s7UqToPaZOi7asSbnRvtkMD/hsZmjx5JTeT/fTIHab+EYueZFgVTQNDB/
wQdLx1On2Yqtt0+Husfa8cA/ldIYmZkQ+//aOKo4OZfXNs6Cus/OsWlyYuW8
Z7PB/AmsDo6nPtRX7/eeC3Wvg2NhxLzaBxvmgfkGPY6ODSn39jNwL4C638nx
2IK3DhP3QvgXhJwdSx/8OahYsBDqH2dHO2Ue501Ki8D8gpkujpsypI84XV0E
9Z+r48INWq6X2xeD+QIKbo5bflkeS7ZaAvWvm+M+N0/3L2+WHAQA5Aq3jg==

        "]]},
      Annotation[#, "Charting`Private`Tag#1"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQPnZs06Z6U38QCYk/XD4dbryXbZgWGOED6H423b
sLV7A9PA/AZ/Icdg5lX3kvYWQOUlHLtEnj97FlgGkW+Rc/zMbPs+61k1VL2S
o8bG89XlexvA/AMxqo7bclkadrY3Q/VrOC5Psm75HdgG5juUaztWXyrusJXp
hJqn59jivban/lk3mP/ghIFjeevzCQc39EHNN3Lk1Jh4qnHvBDBf4Zqx4+8j
684sUpoEtc/UcUnvmXOH2yeD+QmPzRzdKl9dePJmCtR+C8fgRo7LrEHTwPwF
Hywdjy1Qu6q2fTrUPdaOuy+7XHeXmQmx/6+No5R48s2MxllQ99k55mc03u58
NhvMn8Dq4Lj76Py7q7znQt3r4Biju+/+6Q3zwHyDHkfHv37vCr5xLYC638nR
qvvvx7a9EP4FIWfHt6d4isULFkL94+y4nlfmy3KlRWB+wUwXR41g7VKLq4ug
/nN1FJpt9e1E+2IwX0DBzVHtqWd5pNUSqH/dHI0MI3+8fLPEEQDy/qnu
        "]]},
      Annotation[#, "Charting`Private`Tag#2"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQNnZs06Z6U38QCYk/XDIWJB0HHPQIuDED6HozQr
55LbAR5gfoO/kKNeXJJ5p00QVF7CkWsX97wlAREQ+RY5x7XrLVkPpMRB1Ss5
sv8M2ZZrkwTmH4hRddzPrZBV7ZYK1a/haP/1m2xnQAaY71Cu7eh3+OrFaVHZ
UPP0HLeJ72pdkpIH5j84YeBYYnFRJnJ7AdR8I8e9z459i7cpAvMVrhk73t67
90LawWKofaaOwnVbV+W6lYL5CY/NHFf8WNtScroMar+FIzP38rjqgAowf8EH
S0eGWQssmq5WQt1j7cg9cZZQZ1Q1xP6/No6L7k9503+/Buo+O8dTFf3HpqXU
gfkTWB0c5wZ2LZj7sh7qXgfHExucbIO2N4D5Bj2OjocCHFZdrWyEut/JcTGr
nXikTROYf0HI2ZHzrHXLnX9NUP84Ox5YYvkx/mAzmF8w08XxV5d53OPmFqj/
XB0F60xPp7m1gvkCCm6Oz2uMLV5xtEH96+bI3Wa4NPd020EAtFSs3w==
        "]]},
      Annotation[#, "Charting`Private`Tag#3"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQP/3shrP5jb4gDmZP1w+P/hp4xmetRBCJ/DsW5u
1ZTq9Cwwv8FfyNFe0cZ349liqLyE477PVheWpFdB5FvkHOUfz9E809AAVa/k
GO8j8/ro2WYw/0CMquO8rbPX7Jdqh+rXcLwnJ523M70LzHco13aU65ilv3lL
L9Q8Pcf1P3oqrjVMAPMfnDBw9F/rExmsPglqvpHj+0QeqwtnJ4P5CteMHfvE
zkj5lkyF2mfqqHe6+/dJqelgfsJjM8dz9d533A7OgNpv4Zhnwr33cPosMH/B
B0tHvpen5jrwzYG6x9px3dyuur1b5kLs/2vj6BfkFW8VPR/qPjvHcmbWBbcb
FoD5E1gdHI/fTRGQClkIda+Do/iOIw0R6ovAfIMeR8f0SSofp/1aBHW/k+P2
nJbEq2cXg/kXhJwd2d2fXBReuATqH2fHMEUXp6CSpWB+wUwXx2W/F2+a4L4M
6j9Xx29XmZXPSy0H8wUU3BzdNiRP5n23HOpfN8dpXYeZfQ6uOAgA+0uxkQ==

        "]]},
      Annotation[#, "Charting`Private`Tag#4"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQP/3shrP5jb4gDmZP1wiAlObFQIcXGE8Dkc+Rw6
ZrwMDgHzG/yFHNddqXlzqDYOKi/hyB69R/5ccApEvkXO0a+f4+SujEyoeiXH
dU+ti5bX5oH5B2JUHZ2aN/B6nSyE6tdw/LrILulAcAmY71Cu7fjqzMltZvfK
oObpOQY9CeJem1EJ5j84YeDIX3UrXvlzNdR8I8eodwlbZtbWgfkK14wdhZ2K
WThaGqD2mTq2b92q53yyEcxPeGzmKPj4e0QdXzPUfgvHLdctm3cGt4D5Cz5Y
Ok6ZW732y4xWqHusHRts9l7Xv9cGsf+vjWPXrn+M2codUPfZOU6TcdBZltEJ
5k9gdXA8mdYY9nBtF9S9Do6Rcw41yHzuBvMNehwdr+xnXh1u0Qt1v5Pjqssu
VyfV9oH5F4ScHbfdbP1/9lA/1D/OjpszH09haZkA5hfMdHFUfMistUhtItR/
ro57g1X225+E8AUU3BzfHXQJuZs9CepfN0drndSXVXyTHQEvJqHy
        "]]},
      Annotation[#, "Charting`Private`Tag#5"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQP/3shrP5jb4gDmZP1w+Lvoz6+ijChHCJ/Dse5b
dbNCRhaY3+Av5Lj/7J4jzOeKofISjnYLdrt/T6+CyLfIOcZbxqZ+bWiAqldy
nL/ojtr7s81g/oEYVcd73DEvXki1Q/VrOMqV3l75KL0LzHco13aMuxeVfWdL
L9Q8PcfzyrlirxsmgPkPThg45t/Q+Z6uPglqvpEjf++b60/OTgbzFa4ZO65z
XLMjsWQq1D5TR79v2TPvSU0H8xMemzm+W6VdFX1wBtR+C8e++NdRN9JngfkL
Plg66omstg7lmwN1j7XjuRNZMpe2zIXY/9fGMa9W669f9Hyo++wc2SW/vnva
sADMn8Dq4Bj+OSReJWQh1L0OjsvPbjmfpL4IzDfocXT8vlzEYeGvRVD3Ozm6
N5VsuH92MZh/QcjZcXrMFQW5hUug/nF2fGZmMjGmZCmYXzDTxdFMcArjbPdl
UP+5Ora9/lx4U2o5mC+g4OZ47WjwI/F3y6H+dXNUW7A5KOzgCkcAUJip3Q==

        "]]},
      Annotation[#, "Charting`Private`Tag#6"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQN/38hrP5jb4gDmZP1w2B675MtEfwtHCJ/D8fzj
jbv++3uA+Q3+Qo5dZ7c5SdsEQeUlHIs0E1aaBURA5FvkHIXl+wSCUuKg6pUc
Txv8321mkwTmH4hRdcx2PpXv4pYK1a/h+EFnoXJQQAaY71Cu7cj7u/56fFQ2
1Dw9x3r/lO7clDww/8EJA8eokGXzbbcXQM03clzONKfSxaYIzFe4Zuy4/uak
YO+DxVD7TB2fz+zSDXIrBfMTHps5zhJpZo88XQa138LxhlrNw/iACjB/wQdL
xxdbS3enXa2Eusfa8f2a/Km5UdUQ+//aOE77nZlfcr8G6j47xyVTUjyrU+rA
/AmsDo6tufHKTS/roe51cNxvt7bOZXsDmG/Q4+i47d6q18crG6Hud3JcPHlF
hLdNE5h/QcjZ8V/UsqPn/jVB/ePsuMFoiVHQwWYwv2Cmi+N9iUXzrza3QP3n
6sjGs4An0q0VzBdQcHM8zjWv8g5HG9S/bo5/hOc8iz/d5ggAe0GgHA==
        "]]},
      Annotation[#, "Charting`Private`Tag#7"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQN/38hrP5jb4gDmZP1wcK/lneES7HIQwudwPCtx
d3F1cAiY3+Av5Hiv6OL3kNo4qLyE4735aarTg1Mg8i1yjonnN51rzsiEqldy
NFF+Vl5QmwfmH4hRdTRc2DpB72QhVL+GY/4B4adLgkvAfIdybceHL+dZSt8r
g5qn52jIqNE3MaMSzH9wwsBxw7T1j9g/V0PNN3J8xmVmXldbB+YrXDN29Lxw
1/VXcwPUPlPHZc4KBaYnG8H8hMdmjjqFSbMK+Jqh9ls4Xk1dcmR1cAuYv+CD
peNy7Wfvns1ohbrH2jHvlLqk0r02iP1/bRy7PDKdY5U7oO6zc+xZtSp3RkYn
mD+B1cHx6JfX0y+v7YK618HRUEv3EN/nbjDfoMfR8apv3htPi16o+50clySu
F2ut7QPzLwg5Ozanf3A4cKgf6h9nx6UbZmz92zwBzC+Y6eIoqLHTa7baRKj/
XB0XzLp53+IkhC+g4OZ4m+NXybXsSVD/ujlqFktxlfBNPggAnkewxw==
        "]]},
      Annotation[#, "Charting`Private`Tag#8"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQO/38hrP5jbcgDMyfrhsGbqlhmegRYHIXwOx4ym
xBm3AzzA/AZ/IUeTu/XGnTZBUHkJx4ybirOXBERA5FvkHJ/8fsJ0ICUOql7J
8VZEzNZcmyQw/0CMqqPGB6/MardUqH4Nx3c1NrKdARlgvkO5tqMys8HFaVHZ
UPP0HPe/UmldkpIH5j84YeC4N7NXJnJ7AdR8I8e1+zq+xdsUgfkK14wdz8e2
XEg7WAy1z9RRwbxhVa5bKZif8NjM8ZNdTUvJ6TKo/RaOt3Iq4qoDKsD8BR8s
Hb/uLLFouloJdY+1I69ioVBnVDXE/r82jtfm5r7pv18DdZ+d41TdrGPTUurA
/AmsDo5fz6QtmPuyHupeB0f9vYa2QdsbwHyDHkfHQ5IGq65WNkLd7+S4qFpP
PNKmCcy/IOTsqPVIp+XOvyaof5wdd/tof4w/2AzmF8x0cXy/SzPucXML1H+u
jrE6GqfT3FrBfAEFN8fdC9QsXnG0Qf3r5rhRXHVp7um2gwBvnK6o
        "]]},
      Annotation[#, "Charting`Private`Tag#9"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQO/38hrP5jbcgDMyfrhcGLqlhmegRYHIXwOx9ym
xBm3AzzA/AZ/IUe/u/XGnTZBUHkJx9ibirOXBERA5FvkHN/9fsJ0ICUOql7J
8WBEzNZcmyQw/0CMqqPSB6/MardUqH4NR/laG9nOgAww36Fc21GP2eDitKhs
qHl6jlteqbQuSckD8x+cMHC8ldkrE7m9AGq+kePCfR3f4m2KwHyFa8aO52Nb
LqQdLIbaZ+poYt6wKtetFMxPeGzmyGBf01Jyugxqv4Uja25FXHVABZi/4IOl
4+edJRZNVyuh7rF2/KlQKNQZVQ2x/6+N4/O5uW/679dA3WfnOEE369i0lDow
fwKrgyPj2bQFc1/WQ93r4Ciz19A2aHsDmG/Q4+h4UtJg1dXKRqj7nRwnVeuJ
R9o0gfkXhJwd5R/ptNz51wT1j7Pjfh/tj/EHm8H8gpkujoy7NeMeN7dA/efq
GKujcTrNrRXMF1Bwczy9QM3iFUcb1L9ujsvEVZfmnm47CADyq6tM
        "]]},
      Annotation[#, "Charting`Private`Tag#10"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQNlE7WeaNVmO4A5WT8cVIPZjk30t3CE8DkcpRK5
1v/39wDzG/yFHBf7XLGTtgmCyks4HvYoW2YWEAGRb5FzDMm25AtKiYOqV3Ls
m8C228wmCcw/EKPqeEz9a56LWypUv4bjoS3PlIICMsB8h3Jtx5tWt67FR2VD
zdNz7Fc635WbkgfmPzhh4LirNWm+7fYCqPlGjrNuxVa62BSB+QrXjB0XVkYG
ex8shtpn6vg3KFQ3yK0UzE94bOb4OSqQPfJ0GdR+C8dzHb4P4wMqwPwFHywd
H1z13J12tRLqHmvHmzZuU3OjqiH2/7VxvL/TKb/kfg3UfXaOiZ72ntUpdWD+
BFYHx1cvrJWbXtZD3evgKOg9p85lewOYb9Dj6Hhw+azXxysboe53cpzPOTPC
26YJzL8g5OzIXzD96Ll/TVD/ODuuuDXVKOhgM5hfMNPF8Y7HlPlXm1ug/nN1
tN81iSfSrRXMF1Bwc5yvN7HyDkcb1L9ujl1L+5/Fn25zBABGyJus
        "]]},
      Annotation[#, "Charting`Private`Tag#11"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQMFE7WeaNVmO4A5WT8cFILZjk30t3CE8DkcZRK5
1v/39wDzG/yFHOf6XLGTtgmCyks4nvAoW2YWEAGRb5FzDMq25AtKiYOqV3Kc
MIFtt5lNEph/IEbV8bz61zwXt1Sofg3H/VueKQUFZID5DuXajp+sbl2Lj8qG
mqfn2Kt0vis3JQ/Mf3DCwHFba9J82+0FUPONHGfciq10sSkC8xWuGTsur4wM
9j5YDLXP1JEpOFQ3yK0UzE94bOb4IyqQPfJ0GdR+C8dTHb4P4wMqwPwFHywd
r1713J12tRLqHmvHPzZuU3OjqiH2/7VxvL7TKb/kfg3UfXaOZZ72ntUpdWD+
BFYHxzcvrJWbXtZD3evgqOU9p85lewOYb9Dj6Lh/+azXxysboe53cpzPOTPC
26YJzL8g5OyoUzD96Ll/TVD/ODuuvzXVKOhgM5hfMNPF8bHHlPlXm1ug/nN1
DNs1iSfSrRXMF1Bwc1yhN7HyDkcb1L9ujjOX9j+LP93mCACUSJte
        "]]},
      Annotation[#, "Charting`Private`Tag#12"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQNhE7WeaNVmO4A5WT8cZO9GrXcJdjkI4XM4Fi3d
sLI6OATMb/AXcoy4s/l3SG0cVF7CcU7nbbXpwSkQ+RY5R27Vu+ebMzKh6pUc
6w7cqyiozQPzD8SoOn7X/TBB72QhVL+G4+bfBU+XBJeA+Q7l2o5pJz9aSt8r
g5qn56g0vahvYkYlmP/ghIHj3ZTPj9g/V0PNN3KcalRiXldbB+YrXDN2VG/4
5fqruQFqn6nj/2dWBaYnG8H8hMdmjvd8q2cV8DVD7bdw3Ltl95HVwS1g/oIP
lo7Tpf+8ezajFeoea8f8JhtJpXttEPv/2jgGvaxxjlXugLrPzlErYG/ujIxO
MH8Cq4Mj1/a/0y+v7YK618HxiazdIb7P3WC+QY+j48GWujeeFr1Q9zs5zn69
T6y1tg/MvyDk7FgS9N/hwKF+qH+cHVffmb/1b/MEML9gpoujhMABr9lqE6H+
c3Vsc35w3+IkhC+g4Ob4vYyh9Fr2JKh/3RwTVylwlfBNPggAPma0QA==
        "]]},
      Annotation[#, "Charting`Private`Tag#13"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQMhE7WeaNVmO4A5WT8cZO5GrXcJdjkI4XM4Vi7d
sLI6OATMb/AXcoy+s/l3SG0cVF7CcX7nbbXpwSkQ+RY5R3bVu+ebMzKh6pUc
Ww/cqyiozQPzD8SoOn7W/TBB72QhVL+G45bfBU+XBJeA+Q7l2o7RJz9aSt8r
g5qn56g2vahvYkYlmP/ghIHjg5TPj9g/V0PNN3Kca1RiXldbB+YrXDN21G74
5fqruQFqn6nj32dWBaYnG8H8hMdmjk99q2cV8DVD7bdwPLxl95HVwS1g/oIP
lo5TpP+8ezajFeoea8ecJhtJpXttEPv/2jhGvqxxjlXugLrPzlExYG/ujIxO
MH8Cq4Mj8/a/0y+v7YK618HxhqzdIb7P3WC+QY+j45GWujeeFr1Q9zs5Lnq9
T6y1tg/MvyDk7Jgd9N/hwKF+qH+cHVfcmb/1b/MEML9gpoujqMABr9lqE6H+
c3VsdH5w3+IkhC+g4Ob4oYyh9Fr2JKh/3RyTVylwlfBNPggATv60Mw==
        "]]},
      Annotation[#, "Charting`Private`Tag#14"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQNBE7WeaNVmO4A5WT8cCv9tnKEQ4uII4XM4ypjF
zHsZHALmN/gLOTLlxn84VBsHlZdw/BxoqHguOAUi3yLnmPTW6NSujEyoeiXH
Kx0mxctr88D8AzGqjspC0nxeJwuh+jUcb92fnXQguATMdyjXdly4Vma72b0y
qHl6jj7Vc7nXZlSC+Q9OGDj+8JBLUP5cDTXfyHGf2PwtM2vrwHyFa8aONp/6
WThaGqD2mTpKRl7Qcz7ZCOYnPDZzfLVfILKOrxlqv4XjZbXA5p3BLWD+gg+W
jht6J679MqMV6h5rx1lfLl7Xv9cGsf+vjWN8tBBTtnIH1H12jg6HgnSWZXSC
+RNYHRxlNCeHPVzbBXWvgyPXhMsNMp+7wXyDHkfH69+EV4db9ELd7+S4JTbk
6qTaPjD/gpCz46IjU/6fPdQP9Y+z47apr6awtEwA8wtmujiqneTSWqQ2Eeo/
V8fZf7T225+E8AUU3BwZDLxD7mZPgvrXzbEgOftlFd9kRwAveJ0v
        "]]},
      Annotation[#, "Charting`Private`Tag#15"]& ], 
     TagBox[
      {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
       2], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQMBE7WeaNVmO4A5WT8cCv5tnKEQ4uII4XM4SpvF
zHsZHALmN/gLOTLkxn84VBsHlZdw/BRoqHguOAUi3yLnmPjW6NSujEyoeiXH
Gx0mxctr88D8AzGqjkpC0nxeJwuh+jUcH9yfnXQguATMdyjXdpy6Vma72b0y
qHl6jj7Vc7nXZlSC+Q9OGDjye8olKH+uhppv5LhHbP6WmbV1YL7CNWNH+0/9
LBwtDVD7TB2lIi/oOZ9sBPMTHps5/tkvEFnH1wy138Lxklpg887gFjB/wQdL
x7W9E9d+mdEKdY+1Y+eXi9f177VB7P9r45gVLcSUrdwBdZ+do/2hIJ1lGZ1g
/gRWB0c5zclhD9d2Qd3r4Pin/3KDzOduMN+gx9Hxzjfh1eEWvVD3Oznuig25
Oqm2D8y/IOTsOPPIlP9nD/VD/ePsuH3qqyksLRPA/IKZLo4aJ7m0FqlNhPrP
1XHKH6399ichfAEFN0cmA++Qu9mToP51c8xOzn5ZxTfZEQCQCZ0z
        "]]},
      Annotation[#, 
       "Charting`Private`Tag#16"]& ]}, {{{{}, {GraphicsGroupBox[{
          {GrayLevel[1], AbsoluteThickness[4], Opacity[
            NCache[
             Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
           "Round"], 
           BSplineCurveBox[{
            Offset[{3, 0}, {3.*^6, -1.7553667564311785`*^8}], 
             Offset[{3., 0.}, {3.1225*^6, -1.7553667564311785`*^8}], 
             Offset[{0, 0}, {3.1825*^6, -1.7553667564311785`*^8}], 
             Offset[{5., 1.1102230246251565`*^-15}, {
              3.1825*^6, -1.7553667564311785`*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -1.7553667564311785`*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -1.7553667564311785`*^8}]}]}, 
          {RGBColor[
           0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
           AbsoluteThickness[1.25], 
           BSplineCurveBox[{
            Offset[{3, 0}, {3.*^6, -1.7553667564311785`*^8}], 
             Offset[{3., 0.}, {3.1225*^6, -1.7553667564311785`*^8}], 
             Offset[{0, 0}, {3.1825*^6, -1.7553667564311785`*^8}], 
             Offset[{5., 1.1102230246251565`*^-15}, {
              3.1825*^6, -1.7553667564311785`*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -1.7553667564311785`*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -1.7553667564311785`*^8}]}]}, 
          {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
            NCache[
             Rational[2, 3], 0.6666666666666666]]}], 
           PolygonBox[{
            Offset[{75., 10.000000000000016`}, {
              3.1825*^6, -1.7553667564311785`*^8}], 
             Offset[{75., -9.999999999999984}, {
              3.1825*^6, -1.7553667564311785`*^8}], 
             Offset[{10., -9.999999999999998}, {
              3.1825*^6, -1.7553667564311785`*^8}], 
             Offset[{10., 10.000000000000002`}, {
              3.1825*^6, -1.7553667564311785`*^8}]}]}, 
          {RGBColor[
           0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
           AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
           StyleBox[
            
            RotationBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(2\\)]\\)(\
\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)=\[Epsilon])\"\>",
             BoxRotation->0.],
            StripOnInput->False,
            LineOpacity->1,
            FrontFaceOpacity->1,
            BackFaceOpacity->1,
            Opacity->1,
            FontFamily->"Helvetica",
            FontSize->14,
            FontOpacity->1], 
           Offset[{42.5, 9.43689570931383*^-15}, \
{3.1825*^6, -1.7553667564311785*^8}], NCache[
           ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
            ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
          {GrayLevel[1], AbsoluteThickness[4], Opacity[
            NCache[
             Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
           "Round"], 
           BSplineCurveBox[{
            Offset[{3, 0}, {3.*^6, 1.7553535617420346`*^8}], 
             Offset[{3., 0.}, {3.1225*^6, 1.7553535617420346`*^8}], 
             Offset[{0, 0}, {3.1825*^6, 1.7553535617420346`*^8}], 
             Offset[{5., 1.1102230246251565`*^-15}, {3.1825*^6, 
              1.7553535617420346`*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {3.1825*^6, 
              1.7553535617420346`*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {3.1825*^6, 
              1.7553535617420346`*^8}]}]}, 
          {RGBColor[
           0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
           AbsoluteThickness[1.25], 
           BSplineCurveBox[{
            Offset[{3, 0}, {3.*^6, 1.7553535617420346`*^8}], 
             Offset[{3., 0.}, {3.1225*^6, 1.7553535617420346`*^8}], 
             Offset[{0, 0}, {3.1825*^6, 1.7553535617420346`*^8}], 
             Offset[{5., 1.1102230246251565`*^-15}, {3.1825*^6, 
              1.7553535617420346`*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {3.1825*^6, 
              1.7553535617420346`*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {3.1825*^6, 
              1.7553535617420346`*^8}]}]}, 
          {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
            NCache[
             Rational[2, 3], 0.6666666666666666]]}], 
           PolygonBox[{
            Offset[{76., 10.000000000000016`}, {3.1825*^6, 
              1.7553535617420346`*^8}], 
             Offset[{76., -9.999999999999984}, {3.1825*^6, 
              1.7553535617420346`*^8}], 
             Offset[{10., -9.999999999999998}, {3.1825*^6, 
              1.7553535617420346`*^8}], 
             Offset[{10., 10.000000000000002`}, {3.1825*^6, 
              1.7553535617420346`*^8}]}]}, 
          {RGBColor[
           0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
           AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
           StyleBox[
            
            RotationBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(1\\)]\\)(\
\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)=\[Delta])\"\>",
             BoxRotation->0.],
            StripOnInput->False,
            LineOpacity->1,
            FrontFaceOpacity->1,
            BackFaceOpacity->1,
            Opacity->1,
            FontFamily->"Helvetica",
            FontSize->14,
            FontOpacity->1], 
           Offset[{43., 9.547918011776346*^-15}, \
{3.1825*^6, 1.7553535617420346*^8}], NCache[
           ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
            ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
          {GrayLevel[1], AbsoluteThickness[4], Opacity[
            NCache[
             Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
           "Round"], 
           BSplineCurveBox[{
            Offset[{3, 0}, {3.*^6, -4.780382864918145*^7}], 
             Offset[{3., 0.}, {3.1225*^6, -4.780382864918145*^7}], 
             Offset[{0, 0}, {3.1825*^6, -4.780382864918145*^7}], 
             Offset[{5., 1.1102230246251565`*^-15}, {
              3.1825*^6, -4.780382864918145*^7}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -4.780382864918145*^7}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -4.780382864918145*^7}]}]}, 
          {RGBColor[
           0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
           AbsoluteThickness[1.25], 
           BSplineCurveBox[{
            Offset[{3, 0}, {3.*^6, -4.780382864918145*^7}], 
             Offset[{3., 0.}, {3.1225*^6, -4.780382864918145*^7}], 
             Offset[{0, 0}, {3.1825*^6, -4.780382864918145*^7}], 
             Offset[{5., 1.1102230246251565`*^-15}, {
              3.1825*^6, -4.780382864918145*^7}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -4.780382864918145*^7}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -4.780382864918145*^7}]}]}, 
          {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
            NCache[
             Rational[2, 3], 0.6666666666666666]]}], 
           PolygonBox[{
            Offset[{83., 10.00000000000002}, {
              3.1825*^6, -4.780382864918145*^7}], 
             Offset[{83., -9.99999999999998}, {
              3.1825*^6, -4.780382864918145*^7}], 
             Offset[{10., -9.999999999999998}, {
              3.1825*^6, -4.780382864918145*^7}], 
             Offset[{10., 10.000000000000002`}, {
              3.1825*^6, -4.780382864918145*^7}]}]}, 
          {RGBColor[
           0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
           AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
           StyleBox[
            
            RotationBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(3\\)]\\)(\
\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)=-\[Epsilon])\"\>",
             BoxRotation->0.],
            StripOnInput->False,
            LineOpacity->1,
            FrontFaceOpacity->1,
            BackFaceOpacity->1,
            Opacity->1,
            FontFamily->"Helvetica",
            FontSize->14,
            FontOpacity->1], 
           Offset[{46.5, 1.0325074129013956*^-14}, \
{3.1825*^6, -4.780382864918145*^7}], NCache[
           ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
            ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
          {GrayLevel[1], AbsoluteThickness[4], Opacity[
            NCache[
             Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
           "Round"], 
           BSplineCurveBox[{
            Offset[{3, 0}, {3.*^6, -2.076605458819167*^8}], 
             Offset[{3., 0.}, {3.1225*^6, -2.076605458819167*^8}], 
             Offset[{0, 0}, {3.1825*^6, -2.076605458819167*^8}], 
             Offset[{5., 1.1102230246251565`*^-15}, {
              3.1825*^6, -2.076605458819167*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -2.076605458819167*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -2.076605458819167*^8}]}]}, 
          {RGBColor[
           0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
           AbsoluteThickness[1.25], 
           BSplineCurveBox[{
            Offset[{3, 0}, {3.*^6, -2.076605458819167*^8}], 
             Offset[{3., 0.}, {3.1225*^6, -2.076605458819167*^8}], 
             Offset[{0, 0}, {3.1825*^6, -2.076605458819167*^8}], 
             Offset[{5., 1.1102230246251565`*^-15}, {
              3.1825*^6, -2.076605458819167*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -2.076605458819167*^8}], 
             Offset[{10., 2.220446049250313*^-15}, {
              3.1825*^6, -2.076605458819167*^8}]}]}, 
          {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
            NCache[
             Rational[2, 3], 0.6666666666666666]]}], 
           PolygonBox[{
            Offset[{84., 10.00000000000002}, {
              3.1825*^6, -2.076605458819167*^8}], 
             Offset[{84., -9.99999999999998}, {
              3.1825*^6, -2.076605458819167*^8}], 
             Offset[{10., -9.999999999999998}, {
              3.1825*^6, -2.076605458819167*^8}], 
             Offset[{10., 10.000000000000002`}, {
              3.1825*^6, -2.076605458819167*^8}]}]}, 
          {RGBColor[
           0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
           AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
           StyleBox[
            
            RotationBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(4\\)]\\)(\
\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)=-\[Delta])\"\>",
             BoxRotation->0.],
            StripOnInput->False,
            LineOpacity->1,
            FrontFaceOpacity->1,
            BackFaceOpacity->1,
            Opacity->1,
            FontFamily->"Helvetica",
            FontSize->14,
            FontOpacity->1], 
           Offset[{47., 1.0436096431476471*^-14}, \
{3.1825*^6, -2.076605458819167*^8}], NCache[
           ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
            ImageScaled[{0.5, 0.5}]]]}]}}, {}}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {GrayLevel[0], AbsoluteThickness[2], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxNz38s1HEYwPEbf6CNneN2R4fhSNw5xHHu/OrETjuTomnkx7nyx2H5WTbh
1pxiVq50WRm3m4pCJiFxO63SVobjvl2LSrUlubudO46Zasvz8WzPnr3+eW+P
Z15xqtAKh8Px/+6/a16cekltVETj/o+6nXwpDhPH7DmWOJ1HxlrAFSndGmtM
DnZcI7VYNAPgpbHk4nWNCpxAXflk0MyCLZrwW3rNV/Ak975iRm4EU5ZGfuTR
dsDOouxuG6517J5bghOeJ6fZgj/IgpQGvD24UVEzbeXiCCbdXL4qvecElpzi
Rc+aieBSVmf2lJgMjtdtVRUtu4LrOCdyXSPcwJG9dwYvT3iARZuG2jf2nmBL
AH6RnuYF5vQ86mht9QYbCEk56Soq+FtTTnqJjS+Yp6vkfWceAq8KbEsHa/zA
CVSSlUR1GEx459vcr/MHUxr6UphMGlgWwMI7naeD37rGhRlvBKJ/KKrrjAUG
2MFaXpYrDgK713lwMnyDwXY+mUOpr5EDo1z6KrNCwCWLhMkk3BGwztiUxpMh
JzJetfHooeBxI3t74z1yES1EOyMMA0et5asz7JjgY1Qy316O7Fd77aIqPBzs
L2RN+GiRheMFVwYvRIAnOtT5BiILvP5gd4PxDFng02PXxo8EG/ylzAE98rBi
+4upgQ0+E+8dy3bngA8WSkYClcjEA6In/NNRYAW3ukqfgRxS3cyVZiIn6/vn
sVzk+gWTRSBC3pTXHK2qQ9aypXNdPcgF5Yq7vF5kc+9T4Wo/MsEL2wgeQj5u
60Z5oUQeU3flz80jJzkM0yswZCxxykz+iLw++qvh7GdkemfQ458r+3rauIqm
3/t6zidjGHrkc5LymTLTvp6yvo20iSzeui0Y3ULGhz6kZe0gtxeOmnZ3kf8A
GfoWIA==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0], 
               Dashing[{Small, Small}]], 
              Line[CompressedData["
1:eJxNz38s1HEYwPEbf6CNneN2R4fhSNw5xHHu/OrETjuTomnkx7nyx2H5WTbh
1pxiVq50WRm3m4pCJiFxO63SVobjvl2LSrUlubudO46Zasvz8WzPnr3+eW+P
Z15xqtAKh8Px/+6/a16cekltVETj/o+6nXwpDhPH7DmWOJ1HxlrAFSndGmtM
DnZcI7VYNAPgpbHk4nWNCpxAXflk0MyCLZrwW3rNV/Ak975iRm4EU5ZGfuTR
dsDOouxuG6517J5bghOeJ6fZgj/IgpQGvD24UVEzbeXiCCbdXL4qvecElpzi
Rc+aieBSVmf2lJgMjtdtVRUtu4LrOCdyXSPcwJG9dwYvT3iARZuG2jf2nmBL
AH6RnuYF5vQ86mht9QYbCEk56Soq+FtTTnqJjS+Yp6vkfWceAq8KbEsHa/zA
CVSSlUR1GEx459vcr/MHUxr6UphMGlgWwMI7naeD37rGhRlvBKJ/KKrrjAUG
2MFaXpYrDgK713lwMnyDwXY+mUOpr5EDo1z6KrNCwCWLhMkk3BGwztiUxpMh
JzJetfHooeBxI3t74z1yES1EOyMMA0et5asz7JjgY1Qy316O7Fd77aIqPBzs
L2RN+GiRheMFVwYvRIAnOtT5BiILvP5gd4PxDFng02PXxo8EG/ylzAE98rBi
+4upgQ0+E+8dy3bngA8WSkYClcjEA6In/NNRYAW3ukqfgRxS3cyVZiIn6/vn
sVzk+gWTRSBC3pTXHK2qQ9aypXNdPcgF5Yq7vF5kc+9T4Wo/MsEL2wgeQj5u
60Z5oUQeU3flz80jJzkM0yswZCxxykz+iLw++qvh7GdkemfQ458r+3rauIqm
3/t6zidjGHrkc5LymTLTvp6yvo20iSzeui0Y3ULGhz6kZe0gtxeOmnZ3kf8A
GfoWIA==
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 30}, {-1., 1.}}, 
            "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False}, 
            "LabelStyle" -> 
            Directive[FontFamily -> "Helvetica", FontSize -> 14], 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0], 
               Dashing[{Small, Small}]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 30}, {-1., 1.}}, 
           "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False}, 
           "LabelStyle" -> 
           Directive[FontFamily -> "Helvetica", FontSize -> 14], 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0], 
              Dashing[{Small, Small}]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxNz38s1HEYwPEbf6CNneN2R4fhSNw5xHHu/OrETjuTomnkx7nyx2H5WTbh
1pxiVq50WRm3m4pCJiFxO63SVobjvl2LSrUlubudO46Zasvz8WzPnr3+eW+P
Z15xqtAKh8Px/+6/a16cekltVETj/o+6nXwpDhPH7DmWOJ1HxlrAFSndGmtM
DnZcI7VYNAPgpbHk4nWNCpxAXflk0MyCLZrwW3rNV/Ak975iRm4EU5ZGfuTR
dsDOouxuG6517J5bghOeJ6fZgj/IgpQGvD24UVEzbeXiCCbdXL4qvecElpzi
Rc+aieBSVmf2lJgMjtdtVRUtu4LrOCdyXSPcwJG9dwYvT3iARZuG2jf2nmBL
AH6RnuYF5vQ86mht9QYbCEk56Soq+FtTTnqJjS+Yp6vkfWceAq8KbEsHa/zA
CVSSlUR1GEx459vcr/MHUxr6UphMGlgWwMI7naeD37rGhRlvBKJ/KKrrjAUG
2MFaXpYrDgK713lwMnyDwXY+mUOpr5EDo1z6KrNCwCWLhMkk3BGwztiUxpMh
JzJetfHooeBxI3t74z1yES1EOyMMA0et5asz7JjgY1Qy316O7Fd77aIqPBzs
L2RN+GiRheMFVwYvRIAnOtT5BiILvP5gd4PxDFng02PXxo8EG/ylzAE98rBi
+4upgQ0+E+8dy3bngA8WSkYClcjEA6In/NNRYAW3ukqfgRxS3cyVZiIn6/vn
sVzk+gWTRSBC3pTXHK2qQ9aypXNdPcgF5Yq7vF5kc+9T4Wo/MsEL2wgeQj5u
60Z5oUQeU3flz80jJzkM0yswZCxxykz+iLw++qvh7GdkemfQ458r+3rauIqm
3/t6zidjGHrkc5LymTLTvp6yvo20iSzeui0Y3ULGhz6kZe0gtxeOmnZ3kf8A
GfoWIA==
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 30}, {-1., 1.}}, 
        "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {False, False}, 
        "LabelStyle" -> Directive[FontFamily -> "Helvetica", FontSize -> 14], 
        "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0], 
           Dashing[{Small, Small}]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"Energy [Hz]\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"Field [\[Mu]T]\"", HoldForm], TraditionalForm], None}},
  FrameStyle->{{
     Directive[
      GrayLevel[0], 20], 
     Directive[
      GrayLevel[0], 20]}, {
     Directive[
      GrayLevel[0], 20], 
     Directive[
      GrayLevel[0], 20]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 120.}, {All, All}},
  ImageSize->800,
  LabelStyle->Directive[FontFamily -> "Helvetica", FontSize -> 14],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3.*^6}, {-2.076605458819167*^8, 2.076618653508312*^8}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.954321211481974*^9, {3.954321256137197*^9, 3.954321279961938*^9}, {
   3.954321313939495*^9, 3.954321317740526*^9}, {3.954321351206228*^9, 
   3.954321369658882*^9}, 3.954322782362759*^9, 3.954323099135769*^9, 
   3.9543397855038223`*^9, 3.95434002179666*^9, 3.954342783565928*^9, 
   3.954344364467181*^9, 3.954345897232877*^9, 3.954397767289308*^9, 
   3.95451749211311*^9, 3.9548632027347717`*^9, 3.955514192831169*^9, 
   3.955525357423295*^9, 3.955723391724593*^9, 3.956121985320305*^9, 
   3.9561345361147346`*^9, 3.956311917520855*^9, 3.956727665755571*^9, 
   3.960602381430137*^9, 3.961045000343289*^9, 3.96112892352423*^9, 
   3.96114702711592*^9, 3.961209031725911*^9, 3.961220191053527*^9, 
   3.961229615765306*^9, 3.961231741713674*^9, {3.961321344168307*^9, 
   3.961321398435891*^9}, {3.961541947463936*^9, 3.961542035141747*^9}, {
   3.961548012919622*^9, 3.9615480814297433`*^9}, {3.961550258582289*^9, 
   3.961550291150697*^9}, {3.961550598323082*^9, 3.96155062178135*^9}, 
   3.961550670496922*^9, {3.961552707972546*^9, 3.961552709956777*^9}, {
   3.96157078278918*^9, 3.961570790431539*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"cfc9dc37-ebb7-4289-8f97-0c1ae691286e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HFbasis", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MatrixRepresentation", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"vecs", "[", 
          RowBox[{"[", 
           RowBox[{"31", ",", "2", ",", "n"}], "]"}], "]"}], "//", 
         "FullSimplify"}], ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "2"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ULFbasis", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MatrixRepresentation", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"vecs", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "n"}], "]"}], "]"}], ",", 
        SuperscriptBox["10", 
         RowBox[{"-", "2"}]]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.961548345463533*^9, 3.961548351885866*^9}, {
  3.961548408371584*^9, 3.961548408885414*^9}, {3.961548460868025*^9, 
  3.961548470984495*^9}, {3.961548662235013*^9, 3.961548713266015*^9}, {
  3.961549004310184*^9, 3.9615490121335783`*^9}, {3.961549813019245*^9, 
  3.961549821881113*^9}, {3.96155035219808*^9, 3.961550353990786*^9}, {
  3.961550400549858*^9, 3.961550401969709*^9}, {3.961550984166046*^9, 
  3.961550989519888*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"cc2a90f2-9a54-4761-95a4-5b53827b0511"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HFbasis2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vecs", "[", 
         RowBox[{"[", 
          RowBox[{"31", ",", "2", ",", "n"}], "]"}], "]"}], "//", 
        "FullSimplify"}], ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ULFbasis2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{
       RowBox[{"vecs", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2", ",", "n"}], "]"}], "]"}], ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.961550355367416*^9, 3.961550362972445*^9}, {
  3.961551073063459*^9, 3.9615511149638443`*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"6b8e587f-d7de-4f14-9f33-808c8cf3a0f9"],

Cell[CellGroupData[{

Cell["Sort eigenstates at High and Ultralow fields", "Chapter",
 CellChangeTimes->{{3.961570802357812*^9, 
  3.9615708102818203`*^9}},ExpressionUUID->"d3f1ec36-f4a9-4776-8c9e-\
88fe2359d755"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Svalues", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"S", "/.", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S", 
            RowBox[{"(", 
             RowBox[{"S", "+", "1"}], ")"}]}], "==", 
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{
              RowBox[{"Transpose", "[", 
               RowBox[{"ULFbasis", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
              RowBox[{"(", 
               RowBox[{"MatrixRepresentation", "[", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"opI", "[", "i", "]"}], ".", 
                   RowBox[{"opI", "[", "j", "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "2", ",", "4", ",", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "2", ",", "4", ",", "1"}], "}"}]}], 
                 "]"}], "]"}], ")"}], ".", 
              RowBox[{"ULFbasis", "[", 
               RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", "S", "}"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"get", " ", "S", " ", "number"}], ")"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Fvalues", "=", 
    RowBox[{"Chop", "[", 
     RowBox[{"F", "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"F", 
             RowBox[{"(", 
              RowBox[{"F", "+", "1"}], ")"}]}], "==", 
            RowBox[{
             RowBox[{"Normal", "[", 
              RowBox[{
               RowBox[{"Transpose", "[", 
                RowBox[{"ULFbasis", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{"MatrixRepresentation", "[", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"opI", "[", "i", "]"}], ".", 
                    RowBox[{"opI", "[", "j", "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", "4", ",", "1"}], "}"}]}], 
                  "]"}], "]"}], ")"}], ".", 
               RowBox[{"ULFbasis", "[", 
                RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
           RowBox[{"{", "F", "}"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"get", " ", "F", " ", "number"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mFvalues", "=", 
    RowBox[{"Round", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"mF", "/.", 
        RowBox[{
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"mF", "==", 
            RowBox[{
             RowBox[{"Normal", "[", 
              RowBox[{
               RowBox[{"Transpose", "[", 
                RowBox[{"ULFbasis", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{"MatrixRepresentation", "[", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"opI", "[", 
                    RowBox[{"i", ",", "\"\<z\>\""}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}]}], 
                  "]"}], "]"}], ")"}], ".", 
               RowBox[{"ULFbasis", "[", 
                RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
           RowBox[{"{", "mF", "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}], "]"}]}],
    ";"}], 
  RowBox[{"(*", 
   RowBox[{"get", " ", "mF", " ", "number"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"energies", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"ULFbasis", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
          RowBox[{"(", 
           RowBox[{"MatrixRepresentation", "[", 
            RowBox[{"H", "[", "0", "]"}], "]"}], ")"}], ".", 
          RowBox[{"ULFbasis", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", "*", "140"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ketstates", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"energies", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"Fvalues", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"Svalues", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"mFvalues", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Length", "[", "energies", "]"}], ",", "1"}], "}"}]}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.961549443749467*^9, 3.961549457962396*^9}, {
   3.9615495133271713`*^9, 3.961549529815725*^9}, {3.961549806804307*^9, 
   3.961549865711452*^9}, {3.9615499233670397`*^9, 3.961549944014673*^9}, {
   3.961550014108314*^9, 3.961550065502483*^9}, {3.961550192678103*^9, 
   3.9615501973547907`*^9}, {3.9615505427839336`*^9, 3.961550568189641*^9}, 
   3.961570848818714*^9},ExpressionUUID->"ad55a75a-6f44-4d01-aceb-\
3be224b81fad"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correlation among High and Ultralow fields", "Chapter",
 CellChangeTimes->{
  3.9615708578120604`*^9},ExpressionUUID->"b38183d6-bfd0-4e94-879d-\
07f5334efb2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SortBy", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HFbasis2", "[", 
         RowBox[{"[", "n", "]"}], "]"}], ",", 
        RowBox[{"Ketstates", "[", 
         RowBox[{"[", "n", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{"OperatorAmplitude", "[", 
           RowBox[{
            RowBox[{"\[Rho]HF", "/.", "paramsHF"}], ",", 
            RowBox[{"Operator", "[", 
             RowBox[{
              RowBox[{"HFbasis", "[", 
               RowBox[{"[", "n", "]"}], "]"}], ".", 
              RowBox[{"Transpose", "[", 
               RowBox[{"HFbasis", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "]"}]}], "]"}]}], "]"}], 
          "]"}], "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"BasisKets", "[", "]"}], "]"}]}], "}"}]}], "]"}], "/.", 
    "paramsHF"}], ",", 
   RowBox[{
    RowBox[{"#", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.961551367376815*^9, 3.9615514260042543`*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"a027f9cf-f6d4-4c70-82c5-80752896e46c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.9999999999999997`"}], 
      " ", "\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Beta]\[Beta]\
\[RightAngleBracket]\"\>"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.75`", ",", "2.`", ",", "1.5`", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"-", "0.00001107357013407917`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.9999999999682552`", 
      " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Beta]\[Beta]\
\[RightAngleBracket]\"\>"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.2500000000000002`"}], ",", "1.0000000000000004`", ",", 
       "1.5`", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"-", "9.360526758483978`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.57734877969543`"}], 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.57734877969543`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.5773532481115057`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Beta]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7499999999999999`", ",", "2.`", ",", "1.5`", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"-", "4.262301643076505`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.40825039689268466`"}], 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.40825039689268466`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}], "+", 
      RowBox[{
      "0.8164944744907531`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Beta]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25`", ",", "0.9999999999999998`", ",", "0.5`", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"-", "4.262238153640574`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.7071067811865477`"}], 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "+", 
      RowBox[{
      "0.7071067811865475`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25`", ",", "1.`", ",", "0.5`", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"-", "4.262238153418529`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.5773507254722927`"}], 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.5773507254722927`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.5773493565498999`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Beta]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7499999999999996`", ",", "1.9999999999999991`", ",", 
       "1.4999999999999996`", ",", "0"}], "}"}], ",", 
     RowBox[{"-", "2.5492383372016647`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.4082476451430835`"}], 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.4082476451430834`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}], "+", 
      RowBox[{
      "0.8164972262347807`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Beta]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24999999999999986`", ",", "0.9999999999999997`", ",", 
       "0.4999999999999997`", ",", "0"}], "}"}], ",", 
     RowBox[{"-", "2.549174849320046`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "0.7071067811790654`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.7071067811790656`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25000000000000033`", ",", "1.0000000000000007`", ",", 
       "0.5000000000000003`", ",", "0"}], "}"}], ",", 
     RowBox[{"-", "2.549174848209823`*^-6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "0.5773564400361753`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>"}], "+", 
      RowBox[{
      "0.5773471837049623`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "+", 
      RowBox[{
      "0.5773471837049622`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.2500000000000004`"}], ",", "1.0000000000000004`", ",", 
       "1.5000000000000007`", ",", "0"}], "}"}], ",", 
     "2.549009174623862`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.8164922174193876`"}], 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Beta]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>"}], "+", 
      RowBox[{
      "0.40825265392426324`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "+", 
      RowBox[{
      "0.4082526539242632`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.75`"}], ",", "0", ",", "0.4999999999999996`", ",", 
       "0"}], "}"}], ",", "2.5490726631716143`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.7071067811790654`"}], 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "+", 
      RowBox[{
      "0.7071067811790654`", 
       " ", "\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7500000000000006`"}], ",", "0", ",", 
       "0.5000000000000003`", ",", "0"}], "}"}], ",", 
     "2.5490726642818373`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.5773490681079004`"}], 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.5773517485053974`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.5773499908973861`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.750000000000001`", ",", "2.0000000000000013`", ",", 
       "1.500000000000001`", ",", "1"}], "}"}], ",", 
     "4.262092409446083`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "0.47871055686462854`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.8121781763798889`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "+", 
      RowBox[{
      "0.3334708571353647`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.2499999999999997`", ",", "0.9999999999999996`", ",", 
       "0.4999999999999998`", ",", "1"}], "}"}], ",", 
     "4.262155895551345`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "0.6614410452036777`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Beta]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>"}], "+", 
      RowBox[{
      "0.08385444704269242`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Beta]\[Alpha]\
\[RightAngleBracket]\"\>"}], "-", 
      RowBox[{
      "0.7452946903279472`", 
       " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Alpha]\[Beta]\
\[RightAngleBracket]\"\>"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25`", ",", "0.9999999999999999`", ",", "0.49999999999999983`", ",", 
       "1"}], "}"}], ",", "4.262155897105657`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.9999999999682562`"}], 
      " ", "\<\"\[LeftBracketingBar]\[Beta]\[Alpha]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.2499999999999987`"}], ",", "0.9999999999999996`", ",", 
       "1.4999999999999993`", ",", "1"}], "}"}], ",", 
     "9.360362317689663`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.`", " ", "\<\"\[LeftBracketingBar]\[Alpha]\[Alpha]\[Alpha]\[Alpha]\
\[RightAngleBracket]\"\>"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.75`", ",", "2.`", ",", "1.5`", ",", "2"}], "}"}], ",", 
     "0.000011073465480349043`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961552224946869*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"8cb079fe-31e0-4433-a0af-a5dc53cf24ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Relaxation due to Dipolar interactions", "Title"]], \
"Subsubtitle",
 CellChangeTimes->{{3.584707807700259*^9, 3.584707820410226*^9}, 
   3.5866882857268143`*^9, {3.588006917397167*^9, 3.588006920979926*^9}, 
   3.5884185065230007`*^9, 3.588593667511632*^9, 3.588651710945399*^9, {
   3.961570867444344*^9, 
   3.961570875831634*^9}},ExpressionUUID->"933da52c-326f-45a6-9fc3-\
e3af03eaaccd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IsotopicType", "=", 
   RowBox[{"{", 
    RowBox[{"13", ",", "1", ",", "1", ",", "1"}], "}"}]}], ";", 
  RowBox[{"\[Tau]C", "=", 
   RowBox[{"10", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "12"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rCH", " ", "=", " ", 
   RowBox[{"1.1", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "10"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aCH", " ", "=", " ", 
   RowBox[{"70.5", "Degree"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"hCH", " ", "=", " ", 
   RowBox[{"rCH", "*", 
    RowBox[{"Cos", "[", "aCH", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"hHH", " ", "=", " ", 
   RowBox[{
    FractionBox["3", "2"], 
    SqrtBox[
     RowBox[{
      SuperscriptBox["rCH", "2"], "-", 
      SuperscriptBox["hCH", "2"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rHH", " ", "=", " ", 
   RowBox[{"hHH", "/", 
    RowBox[{"Sin", "[", 
     RowBox[{"60", " ", "Degree"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"coordinates", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "3"]}], "hHH"}], ",", 
       RowBox[{
        FractionBox["1", "2"], "rHH"}], ",", "hCH"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "3"]}], "hHH"}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "rHH"}], ",", "hCH"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["2", "3"], "hHH"}], ",", "0", ",", "hCH"}], "}"}]}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RR", "[", 
   RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Distance", "[", 
   RowBox[{
    RowBox[{
    "coordinates", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
    ",", 
    RowBox[{
    "coordinates", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]DD", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"DirectDipolarCoupling", "[", 
    RowBox[{
     RowBox[{"IsotopicType", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"IsotopicType", "[", 
      RowBox[{"[", "j", "]"}], "]"}], ",", 
     RowBox[{"RR", "[", 
      RowBox[{"i", ",", "j"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalOmega]DDPR", "[", 
   RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"AxesToEuler", "[", 
   RowBox[{
    RowBox[{"AxisSystem", "[", 
     RowBox[{
      RowBox[{
      "coordinates", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{
      "coordinates", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
      "]"}], ",", 
    RowBox[{"AxisSystem", "[", 
     RowBox[{"-", "ez"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.937629198149006*^9, 3.937629216572114*^9}, {
  3.9376293684997053`*^9, 3.937629426874467*^9}, {3.937632219038039*^9, 
  3.937632221794074*^9}, {3.937632264537591*^9, 3.9376323296527157`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"c2a10301-92aa-4baf-8bc6-5d611a604dab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]DDterm", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k_", ",", "l_"}], "}"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", "5"]}], 
   RowBox[{"\[Omega]DD", "[", 
    RowBox[{"i", ",", "j"}], "]"}], 
   RowBox[{"\[Omega]DD", "[", "\[IndentingNewLine]", 
    RowBox[{"k", ",", "l"}], "]"}], 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Tau]C", "*", 
        RowBox[{
         RowBox[{"WignerD", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "m1"}], "}"}]}], "]"}], "[", 
         RowBox[{"\[CapitalOmega]DDPR", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], 
        RowBox[{"Conjugate", "[", 
         RowBox[{
          RowBox[{"WignerD", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "m1"}], "}"}]}], "]"}], "[", 
          RowBox[{"\[CapitalOmega]DDPR", "[", 
           RowBox[{"k", ",", "l"}], "]"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"m1", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "m"], "\[IndentingNewLine]", 
        RowBox[{"DoubleCommutationSuperoperator", "[", 
         RowBox[{
          RowBox[{"opT", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", "j"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "m"}], "}"}]}], "]"}], ",", 
          RowBox[{"opT", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"k", ",", "l"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", 
              RowBox[{"-", "m"}]}], "}"}]}], "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.584708210241952*^9, 3.5847083971412277`*^9}, {
   3.584708436596185*^9, 3.584708441659245*^9}, {3.584708497227315*^9, 
   3.584708701585506*^9}, {3.584708759903685*^9, 3.584708796152987*^9}, {
   3.584764487003558*^9, 3.5847644893948393`*^9}, {3.584764772858473*^9, 
   3.584765006965791*^9}, {3.584765080865776*^9, 3.584765165467476*^9}, {
   3.584765202653233*^9, 3.584765215339642*^9}, {3.58476566867858*^9, 
   3.584765676188709*^9}, {3.584765981103519*^9, 3.584765982109717*^9}, 
   3.584766502825942*^9, {3.584766749595563*^9, 3.584766762698221*^9}, {
   3.584768148839515*^9, 3.584768151791011*^9}, {3.584769233570816*^9, 
   3.584769235576952*^9}, {3.584769422404578*^9, 3.584769424712022*^9}, {
   3.584769580763729*^9, 3.584769583114966*^9}, {3.584774821036022*^9, 
   3.584774825744309*^9}, {3.584786025869841*^9, 3.584786041117131*^9}, {
   3.584786104932729*^9, 3.584786110433035*^9}, {3.58478684730905*^9, 
   3.584786852635246*^9}, {3.584856183058172*^9, 3.584856198283502*^9}, 
   3.584856503910112*^9, 3.586688285728205*^9, {3.5876329650635443`*^9, 
   3.587632968506602*^9}, {3.588058265872968*^9, 3.5880582744871473`*^9}, {
   3.588058396220312*^9, 3.588058403906662*^9}, 3.588418506513193*^9, {
   3.588483002904554*^9, 3.588483044269391*^9}, {3.5884832035183887`*^9, 
   3.588483205726682*^9}, {3.588848923970279*^9, 3.588848926000532*^9}, {
   3.905269942641185*^9, 3.90526994446295*^9}, 
   3.9615562351896963`*^9},ExpressionUUID->"111055dc-1f8c-4d56-8b2b-\
8d25025eebfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]DD", " ", "=", " ", 
   RowBox[{"Superoperator", "[", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"\[CapitalGamma]DDterm", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "l"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"k", "+", "1"}], ",", "4"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.937632258772079*^9, {3.961556235784128*^9, 3.96155623727137*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"75f1e8f8-5323-4449-865f-56fee7a1d649"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"Fvalues", ",", "Svalues", ",", "mFvalues"}], "]"}]], "Input",
 CellLabel->
  "In[281]:=",ExpressionUUID->"321c83fc-2ba8-4fe5-b775-db8df276a4d0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Build Matrix Plot sorted in increasing energy (right to lef)", "Chapter",
 CellChangeTimes->{{3.961570883188128*^9, 
  3.96157089840366*^9}},ExpressionUUID->"99ea52cc-42ce-4201-8867-\
26161f535432"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "B0_", "]"}], ":=", 
   RowBox[{
    RowBox[{"B0", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GyromagneticRatio", "[", "13", "]"}], "*", 
        RowBox[{"opI", "[", 
         RowBox[{"1", ",", "\"\<z\>\""}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"GyromagneticRatio", "[", "1", "]"}], "*", 
        RowBox[{"opI", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", "\"\<z\>\""}], 
         "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", "\[Pi]", "*", "140", "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"opI", "[", "1", "]"}], ".", 
        RowBox[{"opI", "[", "n", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "2", ",", "4", ",", "1"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"SetBasis", "[", 
    RowBox[{"Eigenbasis", "[", 
     RowBox[{"H", "[", 
      RowBox[{"0", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}], "]"}], "]"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"energies", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"BasisBras", "[", "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], ".", 
        RowBox[{"H", "[", "0", "]"}], ".", 
        RowBox[{
         RowBox[{"BasisKets", "[", "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", "*", "140"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Svalues", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"S", "/.", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S", 
            RowBox[{"(", 
             RowBox[{"S", "+", "1"}], ")"}]}], "==", 
           RowBox[{
            RowBox[{
             RowBox[{"BasisBras", "[", "]"}], "[", 
             RowBox[{"[", "n", "]"}], "]"}], ".", 
            RowBox[{"(", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"opI", "[", "i", "]"}], ".", 
                RowBox[{"opI", "[", "j", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "2", ",", "4", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "4", ",", "1"}], "}"}]}], "]"}], 
             ")"}], ".", 
            RowBox[{
             RowBox[{"BasisKets", "[", "]"}], "[", 
             RowBox[{"[", "n", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", "S", "}"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"get", " ", "S", " ", "number"}], ")"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Fvalues", "=", 
    RowBox[{"Chop", "[", 
     RowBox[{"F", "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"F", 
             RowBox[{"(", 
              RowBox[{"F", "+", "1"}], ")"}]}], "==", 
            RowBox[{
             RowBox[{
              RowBox[{"BasisBras", "[", "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}], ".", 
             RowBox[{"(", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"opI", "[", "i", "]"}], ".", 
                 RowBox[{"opI", "[", "j", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}], 
              ")"}], ".", 
             RowBox[{
              RowBox[{"BasisKets", "[", "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}]}], ",", 
           RowBox[{"{", "F", "}"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"get", " ", "F", " ", "number"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mFvalues", "=", 
    RowBox[{"Round", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"mF", "/.", 
        RowBox[{
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"mF", "==", 
            RowBox[{
             RowBox[{
              RowBox[{"BasisBras", "[", "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}], ".", 
             RowBox[{"(", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"opI", "[", 
                 RowBox[{"i", ",", "\"\<z\>\""}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}]}], "]"}], 
              ")"}], ".", 
             RowBox[{
              RowBox[{"BasisKets", "[", "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}]}], ",", 
           RowBox[{"{", "mF", "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}], "]"}]}],
    ";"}], 
  RowBox[{"(*", 
   RowBox[{"get", " ", "mF", " ", "number"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ketstates", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"energies", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"Fvalues", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"Svalues", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"mFvalues", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"BasisKets", "[", "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Length", "[", "energies", "]"}], ",", "1"}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Brastates", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"energies", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"Fvalues", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"Svalues", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"mFvalues", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"BasisBras", "[", "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Length", "[", "energies", "]"}], ",", "1"}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sortedKets", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{"Ketstates", ",", 
     RowBox[{"{", 
      RowBox[{"First", ",", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "&"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sortedBras", "=", 
    RowBox[{"SortBy", "[", 
     RowBox[{"Brastates", ",", 
      RowBox[{"{", 
       RowBox[{"First", ",", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "&"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"shuffle", "=", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "9", ",", "6", ",", 
       "8", ",", "10", ",", "7", ",", "11", ",", "15", ",", "14", ",", "12", 
       ",", "13", ",", "16"}], "}"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shuffle", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "8", ",", "7", ",", "6",
      ",", "9", ",", "11", ",", "10", ",", "14", ",", "13", ",", "12", ",", 
     "16", ",", "15"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shufflerev", "=", 
   RowBox[{"{", 
    RowBox[{
    "14", ",", "13", ",", "12", ",", "16", ",", "15", ",", "9", ",", "11", 
     ",", "10", ",", "8", ",", "7", ",", "6", ",", "4", ",", "5", ",", "1", 
     ",", "2", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sortedKets", "=", 
   RowBox[{"sortedKets", "[", 
    RowBox[{"[", "shufflerev", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sortedBras", "=", 
   RowBox[{"sortedBras", "[", 
    RowBox[{"[", "shufflerev", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relaxmat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"LiouvilleBracket", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sortedKets", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}], ".", 
         RowBox[{"sortedBras", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "5"}], "]"}], "]"}]}], ",", "\[CapitalGamma]DD", 
        ",", 
        RowBox[{
         RowBox[{"sortedKets", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}], ".", 
         RowBox[{"sortedBras", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "5"}], "]"}], "]"}]}]}], "]"}], "/", 
      RowBox[{"LiouvilleBracket", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sortedKets", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}], ".", 
         RowBox[{"sortedBras", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "5"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"sortedKets", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}], ".", 
         RowBox[{"sortedBras", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "5"}], "]"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"BasisKets", "[", "]"}], "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"BasisKets", "[", "]"}], "]"}], ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.923962445387436*^9, 3.923962449260952*^9}, {
   3.923962516887681*^9, 3.923962527813921*^9}, {3.9239626702384987`*^9, 
   3.9239627119442043`*^9}, {3.936350644627756*^9, 3.936350682572159*^9}, 
   3.936350772945643*^9, {3.936350917521775*^9, 3.936350951173792*^9}, {
   3.936351508239369*^9, 3.936351548043932*^9}, {3.9363519621791477`*^9, 
   3.936352020973741*^9}, {3.936352060121889*^9, 3.936352070412224*^9}, {
   3.936352112733767*^9, 3.9363521775022707`*^9}, {3.936353731884811*^9, 
   3.9363537387866583`*^9}, {3.936354357872372*^9, 3.936354452130903*^9}, {
   3.93635448261499*^9, 3.936354496774968*^9}, {3.936354673705326*^9, 
   3.9363546772964354`*^9}, {3.937628794633615*^9, 3.937628843499024*^9}, {
   3.9376294832676277`*^9, 3.937629502345282*^9}, {3.937631668355526*^9, 
   3.93763171796427*^9}, {3.937631748499545*^9, 3.937631855623263*^9}, {
   3.937631905714216*^9, 3.937631999668961*^9}, {3.93763203737772*^9, 
   3.937632105140558*^9}, {3.937632150132719*^9, 3.937632157092969*^9}, {
   3.937632398650549*^9, 3.937632430415262*^9}, {3.937632496505819*^9, 
   3.93763250132075*^9}, {3.937633540454774*^9, 3.937633540987132*^9}, 
   3.93763393941536*^9, {3.93763399033462*^9, 3.9376340096500807`*^9}, {
   3.937634693087028*^9, 3.937634693946603*^9}, {3.9376348278744698`*^9, 
   3.93763482860082*^9}, {3.937634976291115*^9, 3.937634976390283*^9}, {
   3.937637585032061*^9, 3.937637658743823*^9}, {3.937637752076838*^9, 
   3.937637752177904*^9}, {3.937637803658725*^9, 3.937637819993375*^9}, {
   3.937637901887474*^9, 3.937637943086634*^9}, {3.937638007567214*^9, 
   3.937638008503568*^9}, {3.937638105678945*^9, 3.937638134631933*^9}, {
   3.9376381704827757`*^9, 3.937638222899104*^9}, {3.937638930004429*^9, 
   3.937638933950663*^9}, {3.937639043015285*^9, 3.937639043064568*^9}, {
   3.937641474275326*^9, 3.937641482922536*^9}, {3.93764152213101*^9, 
   3.9376415819508057`*^9}, {3.937641696251816*^9, 3.937641696381002*^9}, {
   3.937644934682811*^9, 3.937644934832088*^9}, {3.937644985603606*^9, 
   3.937644991196074*^9}, {3.937645049636634*^9, 3.937645049658869*^9}, {
   3.937645103019994*^9, 3.93764510304238*^9}, {3.9376452149976473`*^9, 
   3.93764521532268*^9}, {3.937645273541762*^9, 3.937645274498062*^9}, {
   3.940855215192805*^9, 3.940855325818598*^9}, {3.954504817556535*^9, 
   3.954504819507093*^9}, {3.954504888312502*^9, 3.954504889148817*^9}, {
   3.954504991417996*^9, 3.954504997888809*^9}, {3.954505197962162*^9, 
   3.954505198098426*^9}, {3.954505336445043*^9, 3.9545053371678667`*^9}, {
   3.955102085973724*^9, 3.955102086226869*^9}, {3.955102149828582*^9, 
   3.955102150162813*^9}, 3.961469095936475*^9, 3.96146928203229*^9, 
   3.961484463567519*^9, {3.961553213804437*^9, 3.96155321725171*^9}, 
   3.961553288465627*^9, {3.9615562483571367`*^9, 3.9615563110038*^9}, {
   3.961556387293186*^9, 3.961556391446805*^9}, {3.9615564690191727`*^9, 
   3.961556481902771*^9}},ExpressionUUID->"751fab92-4177-4ca3-8154-\
10583b83789d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ticks", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Reverse", "[", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"BasisKets", "[", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<|1,3/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|1,3/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|1,3/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|0,1/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|0,1/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|1,1/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|1,1/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|1,1/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|1,1/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|1,1/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|1,1/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|2,3/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|2,3/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|2,3/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|2,3/2\[RightAngleBracket]\>\"", ",", 
        "\"\<|2,3/2\[RightAngleBracket]\>\""}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ticks2", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Reverse", "[", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"BasisKets", "[", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[LeftAngleBracket]1,3/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]1,3/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]1,3/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]0,1/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]0,1/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]1,1/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]1,1/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]1,1/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]1,1/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]1,1/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]1,1/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]2,3/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]2,3/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]2,3/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]2,3/2|\>\"", ",", 
        "\"\<\[LeftAngleBracket]2,3/2|\>\""}], "}"}]}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"dd1b15ec-a8f9-482a-a0df-ceb4462ae6fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixPlot", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Re", "[", "relaxmat", "]"}]}], ",", 
   RowBox[{"ColorFunction", "->", "\"\<Rainbow\>\""}], ",", 
   RowBox[{"ImageSize", "->", "900"}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Reverse", "[", "ticks", "]"}], ",", "None", ",", "None", ",", 
      RowBox[{"Reverse", "[", "ticks2", "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "17"}], "]"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"BarLegend", "[", 
       RowBox[{"Automatic", ",", 
        RowBox[{"LabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", " ", "25"}], "]"}]}], ",", 
        RowBox[{"LegendLayout", "->", "\"\<Row\>\""}]}], "]"}], ",", 
      "Below"}], "]"}]}], ",", 
   RowBox[{"Mesh", "->", "All"}], ",", 
   RowBox[{"MeshStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", "Dashed"}], "]"}]}], ",", 
   RowBox[{"Epilog", "->", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"sortedKets", "[", 
           RowBox[{"[", 
            RowBox[{"n", ",", "4"}], "]"}], "]"}], ",", "Black", ",", "15"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"n", "-", "0.5"}], ",", 
          RowBox[{"16", "-", "n", "+", "1", "-", "0.5"}]}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.93763483116885*^9, 3.937634837554177*^9}, {
   3.9376380589832277`*^9, 3.937638065663103*^9}, {3.937638228172194*^9, 
   3.937638246206205*^9}, {3.937638277380755*^9, 3.937638283366599*^9}, {
   3.937638329948289*^9, 3.937638361379325*^9}, {3.937638393241949*^9, 
   3.937638546285691*^9}, {3.937638587506935*^9, 3.93763859608215*^9}, {
   3.937638653154953*^9, 3.93763872916894*^9}, {3.937638859059702*^9, 
   3.937638897811055*^9}, {3.937639043070532*^9, 3.937639069553061*^9}, {
   3.937639275733303*^9, 3.937639401846856*^9}, {3.9376403027011433`*^9, 
   3.9376403211003013`*^9}, {3.937640356856469*^9, 3.93764035971878*^9}, {
   3.9376417377156343`*^9, 3.937641779791657*^9}, 3.938055299058869*^9, 
   3.940855321260152*^9, {3.940855352736255*^9, 3.940855433908869*^9}, {
   3.940855999685029*^9, 3.940856000653329*^9}, {3.940856470105566*^9, 
   3.940856475974879*^9}, {3.961469249236783*^9, 3.961469412258618*^9}, {
   3.961469443640049*^9, 3.96146949696924*^9}, {3.9614695270667753`*^9, 
   3.9614695892962933`*^9}, 3.96146990823809*^9, {3.9614701162559443`*^9, 
   3.961470131556467*^9}, {3.96147022766534*^9, 3.961470262642565*^9}, {
   3.961470327583049*^9, 3.961470368455936*^9}, {3.961474590460137*^9, 
   3.961474614463454*^9}, {3.961552831725547*^9, 3.961552858850458*^9}, {
   3.961553358126316*^9, 3.961553420863467*^9}, 3.961556360201886*^9, {
   3.961556406477933*^9, 3.9615564201500187`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"8d52fb51-773e-42c8-9eac-df4221ac1b8c"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{
     RasterBox[CompressedData["
1:eJztWGk0lXsfdSuiiboNog4RpUGaaN5KiCJTGnTTNZRCg9BAGYqkSEVyRTSI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      "], {{0, 0}, {16, 16}}, {0, 1}], {{Antialiasing -> False, 
       Directive[
        GrayLevel[0.5], 
        Dashing[{Small, Small}]], 
       LineBox[{{{0, 16}, {16, 16}}, {{0, 15}, {16, 15}}, {{0, 14}, {16, 
        14}}, {{0, 13}, {16, 13}}, {{0, 12}, {16, 12}}, {{0, 11}, {16, 
        11}}, {{0, 10}, {16, 10}}, {{0, 9}, {16, 9}}, {{0, 8}, {16, 8}}, {{0, 
        7}, {16, 7}}, {{0, 6}, {16, 6}}, {{0, 5}, {16, 5}}, {{0, 4}, {16, 
        4}}, {{0, 3}, {16, 3}}, {{0, 2}, {16, 2}}, {{0, 1}, {16, 1}}, {{0, 
        0}, {16, 0}}}]}, {Antialiasing -> False, 
       Directive[
        GrayLevel[0.5], 
        Dashing[{Small, Small}]], 
       LineBox[{{{0, 0}, {0, 16}}, {{1, 0}, {1, 16}}, {{2, 0}, {2, 16}}, {{3, 
        0}, {3, 16}}, {{4, 0}, {4, 16}}, {{5, 0}, {5, 16}}, {{6, 0}, {6, 
        16}}, {{7, 0}, {7, 16}}, {{8, 0}, {8, 16}}, {{9, 0}, {9, 16}}, {{10, 
        0}, {10, 16}}, {{11, 0}, {11, 16}}, {{12, 0}, {12, 16}}, {{13, 0}, {
        13, 16}}, {{14, 0}, {14, 16}}, {{15, 0}, {15, 16}}, {{16, 0}, {16, 
        16}}}]}}}, Epilog -> {
      InsetBox[
       FormBox[
        StyleBox[
         RowBox[{"-", "2"}], 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {0.5, 
       15.5}], 
      InsetBox[
       FormBox[
        StyleBox[
         RowBox[{"-", "1"}], 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {1.5, 
       14.5}], 
      InsetBox[
       FormBox[
        StyleBox["0", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {2.5, 
       13.5}], 
      InsetBox[
       FormBox[
        StyleBox["1", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {3.5, 
       12.5}], 
      InsetBox[
       FormBox[
        StyleBox["2", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {4.5, 
       11.5}], 
      InsetBox[
       FormBox[
        StyleBox[
         RowBox[{"-", "1"}], 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {5.5, 
       10.5}], 
      InsetBox[
       FormBox[
        StyleBox["0", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {6.5, 
       9.5}], 
      InsetBox[
       FormBox[
        StyleBox["1", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {7.5, 
       8.5}], 
      InsetBox[
       FormBox[
        StyleBox[
         RowBox[{"-", "1"}], 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {8.5, 
       7.5}], 
      InsetBox[
       FormBox[
        StyleBox["0", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {9.5, 
       6.5}], 
      InsetBox[
       FormBox[
        StyleBox["1", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {10.5, 
       5.5}], 
      InsetBox[
       FormBox[
        StyleBox["0", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {11.5, 
       4.5}], 
      InsetBox[
       FormBox[
        StyleBox["0", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {12.5, 
       3.5}], 
      InsetBox[
       FormBox[
        StyleBox[
         RowBox[{"-", "1"}], 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {13.5, 
       2.5}], 
      InsetBox[
       FormBox[
        StyleBox["0", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {14.5, 
       1.5}], 
      InsetBox[
       FormBox[
        StyleBox["1", 
         GrayLevel[0], 15, StripOnInput -> False], TraditionalForm], {15.5, 
       0.5}]}, Frame -> True, FrameLabel -> {None, None}, 
    FrameTicks -> {{{{15.5, 
         FormBox["\"|2,3/2\[RightAngleBracket]\"", TraditionalForm]}, {14.5, 
         FormBox["\"|2,3/2\[RightAngleBracket]\"", TraditionalForm]}, {13.5, 
         FormBox["\"|2,3/2\[RightAngleBracket]\"", TraditionalForm]}, {12.5, 
         FormBox["\"|2,3/2\[RightAngleBracket]\"", TraditionalForm]}, {11.5, 
         FormBox["\"|2,3/2\[RightAngleBracket]\"", TraditionalForm]}, {10.5, 
         FormBox["\"|1,1/2\[RightAngleBracket]\"", TraditionalForm]}, {9.5, 
         FormBox["\"|1,1/2\[RightAngleBracket]\"", TraditionalForm]}, {8.5, 
         FormBox["\"|1,1/2\[RightAngleBracket]\"", TraditionalForm]}, {7.5, 
         FormBox["\"|1,1/2\[RightAngleBracket]\"", TraditionalForm]}, {6.5, 
         FormBox["\"|1,1/2\[RightAngleBracket]\"", TraditionalForm]}, {5.5, 
         FormBox["\"|1,1/2\[RightAngleBracket]\"", TraditionalForm]}, {4.5, 
         FormBox["\"|0,1/2\[RightAngleBracket]\"", TraditionalForm]}, {3.5, 
         FormBox["\"|0,1/2\[RightAngleBracket]\"", TraditionalForm]}, {2.5, 
         FormBox["\"|1,3/2\[RightAngleBracket]\"", TraditionalForm]}, {1.5, 
         FormBox["\"|1,3/2\[RightAngleBracket]\"", TraditionalForm]}, {0.5, 
         FormBox["\"|1,3/2\[RightAngleBracket]\"", TraditionalForm]}}, 
       None}, {None, {{0.5, 
         FormBox["\"\[LeftAngleBracket]2,3/2|\"", TraditionalForm]}, {1.5, 
         FormBox["\"\[LeftAngleBracket]2,3/2|\"", TraditionalForm]}, {2.5, 
         FormBox["\"\[LeftAngleBracket]2,3/2|\"", TraditionalForm]}, {3.5, 
         FormBox["\"\[LeftAngleBracket]2,3/2|\"", TraditionalForm]}, {4.5, 
         FormBox["\"\[LeftAngleBracket]2,3/2|\"", TraditionalForm]}, {5.5, 
         FormBox["\"\[LeftAngleBracket]1,1/2|\"", TraditionalForm]}, {6.5, 
         FormBox["\"\[LeftAngleBracket]1,1/2|\"", TraditionalForm]}, {7.5, 
         FormBox["\"\[LeftAngleBracket]1,1/2|\"", TraditionalForm]}, {8.5, 
         FormBox["\"\[LeftAngleBracket]1,1/2|\"", TraditionalForm]}, {9.5, 
         FormBox["\"\[LeftAngleBracket]1,1/2|\"", TraditionalForm]}, {10.5, 
         FormBox["\"\[LeftAngleBracket]1,1/2|\"", TraditionalForm]}, {11.5, 
         FormBox["\"\[LeftAngleBracket]0,1/2|\"", TraditionalForm]}, {12.5, 
         FormBox["\"\[LeftAngleBracket]0,1/2|\"", TraditionalForm]}, {13.5, 
         FormBox["\"\[LeftAngleBracket]1,3/2|\"", TraditionalForm]}, {14.5, 
         FormBox["\"\[LeftAngleBracket]1,3/2|\"", TraditionalForm]}, {15.5, 
         FormBox["\"\[LeftAngleBracket]1,3/2|\"", TraditionalForm]}}}}, 
    FrameTicksStyle -> Directive[
      GrayLevel[0], 17], GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImageSize -> 900, LabelStyle -> {}, 
    Method -> {
     "GridLinesInFront" -> True, "AxisPadding" -> Scaled[0.02], 
      "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultPlotStyle" -> Automatic, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]}, LabelStyle -> 
    Directive[FontFamily -> "Helvetica", FontSize -> 14]], 
   FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{
             RasterBox[CompressedData["
1:eJwV13k0ldsbB3BRhiQSkYSUpCLkUqJvNw0qylyhhAyJFCmiUilDCpdUEqmQ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              "], {{-450, 
                Rational[-15, 2]}, {450, 
                Rational[15, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{450, 
                  Rational[-15, 2]}, {-450, 
                  Rational[-15, 2]}, {-450, 
                  Rational[15, 2]}, {450, 
                  Rational[15, 2]}, {450, 
                  Rational[-15, 2]}}, {{
                 450, -7.5}, {-450, -7.5}, {-450, 7.5}, {450, 7.5}, {
                 450, -7.5}}]]}, {
              CapForm[None], {}}, 
             StyleBox[{Antialiasing -> False, 
               StyleBox[
                
                LineBox[{{-449.99999999999994`, -7.5}, {
                 450.00000000000006`, -7.5}}], {
                 Directive[
                  AbsoluteThickness[0.2], 
                  Opacity[0.3], 
                  GrayLevel[0]]}, StripOnInput -> False], 
               StyleBox[
                StyleBox[{{
                   StyleBox[
                    LineBox[{{{-358.6355259702551, -7.5}, 
                    
                    Offset[{
                    0, -4.}, {-358.6355259702551, -7.5}]}, \
{{-286.60507678631046`, -7.5}, 
                    
                    Offset[{
                    0, -4.}, {-286.60507678631046`, -7.5}]}, \
{{-142.54417841842118`, -7.5}, 
                    
                    Offset[{
                    0, -4.}, {-142.54417841842118`, -7.5}]}, \
{{-70.5137292344763, -7.5}, 
                    Offset[{0, -4.}, {-70.5137292344763, -7.5}]}, {{
                    73.547169133413, -7.5}, 
                    Offset[{0, -4.}, {73.547169133413, -7.5}]}, {{
                    217.60806750130232`, -7.5}, 
                    Offset[{0, -4.}, {217.60806750130232`, -7.5}]}, {{
                    361.6689658691921, -7.5}, 
                    Offset[{0, -4.}, {361.6689658691921, -7.5}]}, {{
                    433.69941505313676`, -7.5}, 
                    Offset[{0, -4.}, {433.69941505313676`, -7.5}]}}], {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]]}, StripOnInput -> False]}, 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.2\"", ShowStringCharacters -> False], 0.2, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., -7.}, {-358.6355259702551, -7.5}], 
                    ImageScaled[{0.5, 1.}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.3\"", ShowStringCharacters -> False], 
                    0.30000000000000004`, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., -7.}, {-286.60507678631046`, -7.5}], 
                    ImageScaled[{0.5, 1.}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.5\"", ShowStringCharacters -> False], 0.5, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., -7.}, {-142.54417841842118`, -7.5}], 
                    ImageScaled[{0.5, 1.}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.6\"", ShowStringCharacters -> False], 
                    0.6000000000000001, AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., -7.}, {-70.5137292344763, -7.5}], 
                    ImageScaled[{0.5, 1.}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"0.8\"", ShowStringCharacters -> False], 0.8, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., -7.}, {73.547169133413, -7.5}], 
                    ImageScaled[{0.5, 1.}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"1.0\"", ShowStringCharacters -> False], 1., 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., -7.}, {217.60806750130232`, -7.5}], 
                    ImageScaled[{0.5, 1.}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"1.2\"", ShowStringCharacters -> False], 
                    1.2000000000000002`, AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., -7.}, {361.6689658691921, -7.5}], 
                    ImageScaled[{0.5, 1.}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox[
                    StyleBox["\"1.3\"", ShowStringCharacters -> False], 1.3, 
                    AutoDelete -> True], NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., -7.}, {433.69941505313676`, -7.5}], 
                    ImageScaled[{0.5, 1.}], Automatic, {1, 0}]}, {
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1], 
                    Directive[
                    GrayLevel[0], 25]]}}, StripOnInput -> False]}, {}}, {{
                    Directive[
                    Opacity[1], 
                    Directive[
                    GrayLevel[0], 25]]}}, StripOnInput -> False], {
                   "GraphicsLabel"}, StripOnInput -> False]}, {
                 "GraphicsTicks"}, StripOnInput -> False], {{
                  Directive[
                   AbsoluteThickness[0.2], 
                   GrayLevel[0.4]]}}, StripOnInput -> False]}, {
              "GraphicsAxes"}, StripOnInput -> False]}, PlotRangePadding -> 
            Scaled[0.02], PlotRange -> All, Frame -> True, 
            FrameTicks -> {{True, False}, {False, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {900, Automatic}, BaseStyle -> {}, LabelStyle -> 
            Directive[FontFamily -> "Helvetica", FontSize -> 14]], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {
          Directive[
           GrayLevel[0], 25], FontFamily -> "Arial"}, Background -> Automatic,
          StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"Rainbow\"", ",", "#1"}], "]"}], "&"}], ",", 
               RowBox[{"{", 
                 RowBox[{"0.5276564616975202`", ",", "1.`"}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 
                 TemplateBox[<|"color" -> GrayLevel[0]|>, 
                  "GrayLevelColorSwatchTemplate"], ",", "25"}], "]"}]}], ",", 
           
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
           RowBox[{"LegendMarkerSize", "\[Rule]", "900"}], ",", 
           RowBox[{"Ticks", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   
                   RowBox[{
                    "0.6134103907768714`", ",", "0.30000000000000004`"}], 
                   "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.6890173179614523`", ",", "0.5`"}], "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "0.7268207815537429`", ",", "0.6000000000000001`"}], 
                   "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.8024277087383237`", ",", "0.8`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.8780346359229045`", ",", "1.`"}], "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "0.9536415631074856`", ",", "1.2000000000000002`"}], 
                   "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.575606927184581`", ",", "0.2`"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.9914450266997761`", ",", "1.3`"}], "}"}]}], 
               "}"}]}], ",", 
           RowBox[{"\"PinningPoint\"", "\[Rule]", "0.5`"}], ",", 
           RowBox[{"\"SmoothRange\"", "\[Rule]", "False"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}, {
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Below"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.961470368731504*^9, {3.961474260673261*^9, 3.961474265943733*^9}, {
   3.961474607056849*^9, 3.961474614743705*^9}, {3.961552814969428*^9, 
   3.961552832757838*^9}, 3.961553262524603*^9, {3.961553362115264*^9, 
   3.961553376916821*^9}, {3.961553407378129*^9, 3.96155342124146*^9}, 
   3.96155636335454*^9, 3.961556485591598*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"075976f2-01f7-45d1-aeb3-fa90a35ab46e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/teleanuflorin/Desktop/R1_matrix_13CH3_pop.pdf\>\"", ",", "%55", 
   ",", 
   RowBox[{"ImageResolution", "->", "400"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.961474279745719*^9, 3.961474290833831*^9}, {
  3.961474637824851*^9, 3.961474638707221*^9}, {3.96155649731032*^9, 
  3.961556498726227*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"045a97d7-547d-4a3a-9462-51855077dd4d"],

Cell[BoxData["\<\"/Users/teleanuflorin/Desktop/R1_matrix_13CH3_pop.pdf\"\>"], \
"Output",
 CellChangeTimes->{3.961474294235674*^9, 3.961474639566875*^9, 
  3.96155650038768*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"cb85e7a4-c269-4ab0-bbab-c7bff28cdbcd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"crossrelaxmat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"LiouvilleBracket", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sortedKets", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}], ".", 
         RowBox[{"sortedBras", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", "\[CapitalGamma]DD", 
        ",", 
        RowBox[{
         RowBox[{"sortedKets", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "5"}], "]"}], "]"}], ".", 
         RowBox[{"sortedBras", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "5"}], "]"}], "]"}]}]}], "]"}], "/", 
      RowBox[{"LiouvilleBracket", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sortedKets", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}], ".", 
         RowBox[{"sortedBras", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"sortedKets", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}], ".", 
         RowBox[{"sortedBras", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "5"}], "]"}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"BasisKets", "[", "]"}], "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"BasisKets", "[", "]"}], "]"}], ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.940855983271053*^9, 3.940855995409198*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"95a428f0-e195-4d77-a778-d4ad0cb12ba1"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"energies", ",", "Fvalues", ",", "Svalues", ",", "mFvalues"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.961470490117899*^9, 3.961470528018186*^9}, {
  3.96155275338899*^9, 3.961552754963354*^9}, {3.961553649119078*^9, 
  3.961553654170467*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"89b9397c-b402-4746-8c1c-caece18e02df"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Field dispersion of auto-relaxation rates of populations and coherences\
\>", "Chapter",
 CellChangeTimes->{{3.961570908305591*^9, 
  3.961570918972859*^9}},ExpressionUUID->"a3801baf-de4e-40fb-a27e-\
2aaf7fc5a472"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"\[Theta]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", 
       FractionBox["\[Pi]", "4"], ",", "0", ",", 
       RowBox[{"-", "0.02"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.961554557365528*^9, 3.961554690226317*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"cf1e393d-86e7-4f69-8669-0f40f4c148ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "B0_", "]"}], ":=", 
   RowBox[{
    RowBox[{"B0", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GyromagneticRatio", "[", "13", "]"}], "*", 
        RowBox[{"opI", "[", 
         RowBox[{"1", ",", "\"\<z\>\""}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"GyromagneticRatio", "[", "1", "]"}], "*", 
        RowBox[{"opI", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", "\"\<z\>\""}], 
         "]"}]}]}], ")"}]}], "+", 
    RowBox[{"2", "\[Pi]", "*", "140", "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"opI", "[", "1", "]"}], ".", 
        RowBox[{"opI", "[", "n", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "2", ",", "4", ",", "1"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eigs", "=", 
   RowBox[{"CorrelatedEigensystems", "[", 
    RowBox[{
     RowBox[{"H", "[", "b", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"GyromagneticRatio", "[", "1", "]"}], "-", 
               RowBox[{"GyromagneticRatio", "[", "13", "]"}]}], ")"}]], 
            FractionBox[
             RowBox[{"2", "\[Pi]", "*", "140"}], 
             RowBox[{"2", 
              RowBox[{"Tan", "[", 
               RowBox[{"\[Theta]list", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "]"}]}]]}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", 
             RowBox[{"Length", "[", "\[Theta]list", "]"}]}], "}"}]}], "]"}]}],
         "]"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pops", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Operator", "[", 
        RowBox[{
         RowBox[{"MatrixRepresentation", "[", 
          RowBox[{"eigs", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "b", ",", "2", ",", "n"}], "]"}], "]"}], "]"}], 
         ".", 
         RowBox[{"Transpose", "[", 
          RowBox[{"MatrixRepresentation", "[", 
           RowBox[{"eigs", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "b", ",", "2", ",", "n"}], "]"}], "]"}], "]"}],
           "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"eigs", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relaxdata", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eigs", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "b", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"LiouvilleBracket", "[", 
             RowBox[{
              RowBox[{"pops", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "n"}], "]"}], "]"}], ",", 
              "\[CapitalGamma]DD", ",", 
              RowBox[{"pops", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "n"}], "]"}], "]"}]}], "]"}], "/", 
            RowBox[{"LiouvilleBracket", "[", 
             RowBox[{
              RowBox[{"pops", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "n"}], "]"}], "]"}], ",", 
              RowBox[{"pops", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "n"}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"eigs", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"energies", "[", "b_", "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"MatrixRepresentation", "[", 
             RowBox[{"eigs", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "b", ",", "2", ",", "n"}], "]"}], "]"}], 
             "]"}], "]"}], ".", 
           RowBox[{"MatrixRepresentation", "[", 
            RowBox[{"H", "[", "b", "]"}], "]"}], ".", 
           RowBox[{"MatrixRepresentation", "[", 
            RowBox[{"eigs", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "b", ",", "2", ",", "n"}], "]"}], "]"}], 
            "]"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "\[Pi]", "*", "140"}], ")"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}], "]"}], 
     ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Svalues", "[", "b_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"S", "/.", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"S", 
            RowBox[{"(", 
             RowBox[{"S", "+", "1"}], ")"}]}], "==", 
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{
              RowBox[{"Transpose", "[", 
               RowBox[{"MatrixRepresentation", "[", 
                RowBox[{"eigs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "b", ",", "2", ",", "n"}], "]"}], "]"}], 
                "]"}], "]"}], ".", 
              RowBox[{"MatrixRepresentation", "[", 
               RowBox[{"(", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"opI", "[", "i", "]"}], ".", 
                   RowBox[{"opI", "[", "j", "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "2", ",", "4", ",", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "2", ",", "4", ",", "1"}], "}"}]}], 
                 "]"}], ")"}], "]"}], ".", 
              RowBox[{"MatrixRepresentation", "[", 
               RowBox[{"eigs", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "b", ",", "2", ",", "n"}], "]"}], "]"}], 
               "]"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"{", "S", "}"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"get", " ", "S", " ", "number"}], ")"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Fvalues", "[", "b_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"F", "/.", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"F", 
            RowBox[{"(", 
             RowBox[{"F", "+", "1"}], ")"}]}], "==", 
           RowBox[{"Round", "[", 
            RowBox[{
             RowBox[{"Normal", "[", 
              RowBox[{
               RowBox[{"Transpose", "[", 
                RowBox[{"MatrixRepresentation", "[", 
                 RowBox[{"eigs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "b", ",", "2", ",", "n"}], "]"}], "]"}], 
                 "]"}], "]"}], ".", 
               RowBox[{"MatrixRepresentation", "[", 
                RowBox[{"(", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"opI", "[", "i", "]"}], ".", 
                    RowBox[{"opI", "[", "j", "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", "4", ",", "1"}], "}"}]}], 
                  "]"}], ")"}], "]"}], ".", 
               RowBox[{"MatrixRepresentation", "[", 
                RowBox[{"eigs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "b", ",", "2", ",", "n"}], "]"}], "]"}], 
                "]"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", "F", "}"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"get", " ", "F", " ", "number"}], ")"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mFvalues", "[", "b_", "]"}], ":=", 
    RowBox[{"Round", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"mF", "/.", 
        RowBox[{
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"mF", "==", 
            RowBox[{"Normal", "[", 
             RowBox[{
              RowBox[{"Transpose", "[", 
               RowBox[{"MatrixRepresentation", "[", 
                RowBox[{"eigs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "b", ",", "2", ",", "n"}], "]"}], "]"}], 
                "]"}], "]"}], ".", 
              RowBox[{"MatrixRepresentation", "[", 
               RowBox[{"(", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"opI", "[", 
                   RowBox[{"i", ",", "\"\<z\>\""}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "4", ",", "1"}], "}"}]}], 
                 "]"}], ")"}], "]"}], ".", 
              RowBox[{"MatrixRepresentation", "[", 
               RowBox[{"eigs", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "b", ",", "2", ",", "n"}], "]"}], "]"}], 
               "]"}]}], "]"}]}], ",", 
           RowBox[{"{", "mF", "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}], "]"}]}],
    ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"get", " ", "mF", " ", "number"}], ")"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.939786619790794*^9, 3.939786709729897*^9}, {
   3.939786742020547*^9, 3.939786754176036*^9}, {3.9397871199005547`*^9, 
   3.939787170226397*^9}, {3.939787345996086*^9, 3.93978736419954*^9}, {
   3.939787555652399*^9, 3.939787580980241*^9}, 3.939787617145057*^9, {
   3.939787748546745*^9, 3.93978774858864*^9}, {3.939787920042045*^9, 
   3.9397879201738367`*^9}, {3.939787963930003*^9, 3.939787966247909*^9}, {
   3.939788003896854*^9, 3.9397880039344463`*^9}, {3.939788056866179*^9, 
   3.939788101890506*^9}, {3.9397946879752903`*^9, 3.9397946882078257`*^9}, {
   3.939796769984761*^9, 3.939796770477919*^9}, {3.961471400812893*^9, 
   3.96147141030556*^9}, {3.961471457825118*^9, 3.961471462916719*^9}, {
   3.961474144094458*^9, 3.961474144228579*^9}, {3.961483927691269*^9, 
   3.961483930213348*^9}, {3.961484016015713*^9, 3.961484017562234*^9}, {
   3.961484100055214*^9, 3.961484103020988*^9}, {3.9615542787871733`*^9, 
   3.961554280533618*^9}, {3.961554345528151*^9, 3.961554353847655*^9}, {
   3.961554438631095*^9, 3.961554513303151*^9}, {3.961554693638359*^9, 
   3.9615546952791443`*^9}, {3.9615547989642*^9, 3.961554830552506*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"c5305f45-be25-4ac1-a8b9-67350012f770"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"labels", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\"\<|\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"IntegerPart", "[", 
        RowBox[{
         RowBox[{"Fvalues", "[", "1", "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}], "<>", "\"\<,\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Numerator", "[", 
           RowBox[{"Rationalize", "[", 
            RowBox[{
             RowBox[{"Svalues", "[", "1", "]"}], "[", 
             RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}], ",", "\"\</\>\"", 
          ",", 
          RowBox[{"Denominator", "[", 
           RowBox[{"Rationalize", "[", 
            RowBox[{
             RowBox[{"Svalues", "[", "1", "]"}], "[", 
             RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}]}], "}"}], "]"}], 
       "]"}], "<>", "\"\<,\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"mFvalues", "[", "1", "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "]"}], "<>", 
      "\"\<\[RightAngleBracket]\>\""}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"annotations", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mFvalues", "[", "1", "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], ",", "Black", ",", "15"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "-", "0.5"}], ",", 
         RowBox[{"16", "-", "n", "+", "1", "-", "0.5"}]}], "}"}]}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.939788515659377*^9, 3.939788582416497*^9}, {
  3.939788613563012*^9, 3.939788635667769*^9}, {3.939794760133547*^9, 
  3.93979476351361*^9}, {3.939794883790648*^9, 3.939794893443253*^9}, {
  3.939795021486737*^9, 3.93979505694109*^9}, {3.939795149784634*^9, 
  3.939795173118479*^9}, {3.940855568432783*^9, 3.940855569065399*^9}, {
  3.940871549238514*^9, 3.940871591789742*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"2cfc0562-80b5-4b00-a8da-1f39f0613706"],

Cell[CellGroupData[{

Cell[BoxData["labels"], "Input",
 CellChangeTimes->{{3.961554000042396*^9, 3.961554000514161*^9}},
 CellLabel->
  "In[379]:=",ExpressionUUID->"d3c9b59a-9600-40a9-8861-0c8caed4c60f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"|1,3/2,-1\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,3/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,3/2,1\[RightAngleBracket]\"\>", 
   ",", "\<\"|0,1/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|2,3/2,1\[RightAngleBracket]\"\>", 
   ",", "\<\"|0,1/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|2,3/2,2\[RightAngleBracket]\"\>", 
   ",", "\<\"|2,3/2,-2\[RightAngleBracket]\"\>", 
   ",", "\<\"|2,3/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|2,3/2,-1\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,1\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,-1\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,-1\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,1\[RightAngleBracket]\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.961554000777463*^9},
 CellLabel->
  "Out[379]=",ExpressionUUID->"fc196957-2b3b-428f-8487-ca515940c8f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"relaxdata", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "1"}], "]"}], "]"}], "*", 
               SuperscriptBox["10", "6"]}], ",", 
              RowBox[{"relaxdata", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "2", ",", "n"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"eigs", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "1"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "500"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<Field [\[Mu]T]\>\"", ",", 
           "\"\<Relaxation rate [\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)]\>\""}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "->", "Black"}], ",", 
        RowBox[{"PlotLabels", "->", 
         RowBox[{"labels", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "3"}], "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"relaxdata", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "1"}], "]"}], "]"}], "*", 
               SuperscriptBox["10", "6"]}], ",", 
              RowBox[{"relaxdata", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "2", ",", "n"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"eigs", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "1"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "7", ",", "8", ",", "9", ",", "10"}], "}"}]}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "500"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<Field [\[Mu]T]\>\"", ",", 
           "\"\<Relaxation rate [\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)]\>\""}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "->", "Black"}], ",", 
        RowBox[{"PlotLabels", "->", 
         RowBox[{"labels", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"5", ",", "7", ",", "8", ",", "9", ",", "10"}], "}"}], 
           "]"}], "]"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"relaxdata", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "1"}], "]"}], "]"}], "*", 
               SuperscriptBox["10", "6"]}], ",", 
              RowBox[{"relaxdata", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "2", ",", "n"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"eigs", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "1"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "500"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<Field [\[Mu]T]\>\"", ",", 
           "\"\<Relaxation rate [\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)]\>\""}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "->", "Black"}], ",", 
        RowBox[{"PlotLabels", "->", 
         RowBox[{"labels", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}], "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"relaxdata", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "1"}], "]"}], "]"}], "*", 
               SuperscriptBox["10", "6"]}], ",", 
              RowBox[{"relaxdata", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "2", ",", "n"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"eigs", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "1"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "11", ",", "16"}], "}"}]}], "]"}], ",", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "500"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<Field [\[Mu]T]\>\"", ",", 
           "\"\<Relaxation rate [\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)]\>\""}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "->", "Black"}], ",", 
        RowBox[{"PlotLabels", "->", 
         RowBox[{"labels", "[", 
          RowBox[{"[", 
           RowBox[{"11", ";;", "16"}], "]"}], "]"}]}]}], "]"}]}], "}"}]}], 
   "}"}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939787721380574*^9, 3.939787851336679*^9}, {
  3.939788006531844*^9, 3.939788006578417*^9}, {3.939788639907476*^9, 
  3.939788651354248*^9}, {3.939788687990273*^9, 3.939788864839629*^9}, {
  3.939796631043844*^9, 3.939796654857613*^9}, {3.939796803011199*^9, 
  3.939796811391741*^9}, {3.961553950144161*^9, 3.9615539669173*^9}, {
  3.961554010056699*^9, 3.961554035862153*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c65381c5-edf0-46b6-85c1-4e7ecddede83"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{\\\"eigs\\\", \\\"\
\[LeftDoubleBracket]\\\", \\\"2\\\", \\\"\[RightDoubleBracket]\\\"}]\\) is \
longer than depth of object.\"", 2, 1, 1, 34732247733879775864, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9615707540261593`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7515ab3e-dc8e-49f0-bea8-a6561cd72860"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{\\\"relaxdata\\\", \\\"\
\[LeftDoubleBracket]\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"\
\[RightDoubleBracket]\\\"}]\\) is longer than depth of object.\"", 2, 1, 2, 
   34732247733879775864, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.961570754032539*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9aa75829-f503-420b-8971-abc1ea1ecd98"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{\\\"relaxdata\\\", \\\"\
\[LeftDoubleBracket]\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \
\\\"1\\\"}], \\\"\[RightDoubleBracket]\\\"}]\\) is longer than depth of \
object.\"", 2, 1, 3, 34732247733879775864, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.961570754034018*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"122bc671-8bd7-470d-9aa2-36210a3ef45b"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Part\\\", \\\"::\\\", \
\\\"partd\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 1, 4, 34732247733879775864, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.961570754035406*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"13633609-e40b-49b8-9857-50e84a451c83"],

Cell[BoxData[
 TemplateBox[{
  "Part", "take", 
   "\"Cannot take positions \\!\\(\\*RowBox[{\\\"1\\\"}]\\) through \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\) in \\!\\(\\*RowBox[{\\\"labels\\\"}]\\).\"", 
   2, 1, 5, 34732247733879775864, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.961570754050869*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ec728c2c-25e2-496e-9db6-4b223bdaa6f5"],

Cell[BoxData[
 TemplateBox[{
  "Part", "take", 
   "\"Cannot take positions \\!\\(\\*RowBox[{\\\"11\\\"}]\\) through \
\\!\\(\\*RowBox[{\\\"16\\\"}]\\) in \\!\\(\\*RowBox[{\\\"labels\\\"}]\\).\"", 
   2, 1, 6, 34732247733879775864, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.961570754200182*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e37c5b6f-5205-471b-b210-c40125592d01"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, {}, {{{}, {}}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          TagBox[
          "\"Relaxation rate [\\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\)]\"", HoldForm], TraditionalForm], None}, {
         FormBox[
          TagBox["\"Field [\[Mu]T]\"", HoldForm], TraditionalForm], None}},
      FrameStyle->Directive[
        GrayLevel[0], 20],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->500,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentPoint", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 1}, {-1, 1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.08090169943749476]}},
      Ticks->{Automatic, Automatic}], 
     GraphicsBox[{{}, {}, {{{}, {}}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          TagBox[
          "\"Relaxation rate [\\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\)]\"", HoldForm], TraditionalForm], None}, {
         FormBox[
          TagBox["\"Field [\[Mu]T]\"", HoldForm], TraditionalForm], None}},
      FrameStyle->Directive[
        GrayLevel[0], 20],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->500,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentPoint", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 1}, {-1, 1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.08090169943749476]}},
      Ticks->{Automatic, Automatic}]},
    {
     GraphicsBox[{{}, {}, {{{}, {}}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          TagBox[
          "\"Relaxation rate [\\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\)]\"", HoldForm], TraditionalForm], None}, {
         FormBox[
          TagBox["\"Field [\[Mu]T]\"", HoldForm], TraditionalForm], None}},
      FrameStyle->Directive[
        GrayLevel[0], 20],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->500,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentPoint", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 1}, {-1, 1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.08090169943749476]}},
      Ticks->{Automatic, Automatic}], 
     GraphicsBox[{{}, {}, {{{}, {}}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          TagBox[
          "\"Relaxation rate [\\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\)]\"", HoldForm], TraditionalForm], None}, {
         FormBox[
          TagBox["\"Field [\[Mu]T]\"", HoldForm], TraditionalForm], None}},
      FrameStyle->Directive[
        GrayLevel[0], 20],
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->500,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentPoint", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1, 1}, {-1, 1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.08090169943749476]}},
      Ticks->{Automatic, Automatic}]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.939788651666081*^9, {3.939788688451707*^9, 3.939788788985338*^9}, {
   3.939788825550474*^9, 3.93978886521476*^9}, 3.939794639700254*^9, 
   3.939794912494714*^9, {3.939796640632655*^9, 3.9397966551365213`*^9}, 
   3.939796834924815*^9, 3.940855199680322*^9, 3.940855686865627*^9, 
   3.9408557636449623`*^9, 3.940871360928417*^9, 3.9408716432311687`*^9, 
   3.9411913702651854`*^9, 3.954504614499446*^9, 3.9551020097407427`*^9, 
   3.961469068257406*^9, 3.961470667426364*^9, 3.961471999032263*^9, 
   3.961472099879549*^9, 3.961474147573007*^9, 3.961483903856823*^9, 
   3.961484001971202*^9, 3.961484068733063*^9, 3.96154180398639*^9, 
   3.961547764336855*^9, 3.961553659521556*^9, 3.961553983365288*^9, 
   3.9615540363680573`*^9, 3.961556124329255*^9, 3.961556899320526*^9, 
   3.961570754229261*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"51a798f2-5fde-4919-a090-5693bb292958"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/teleanuflorin/Desktop/R1_13CH3_pop.pdf\>\"", ",", "%380", ",", 
   RowBox[{"ImageResolution", "->", "400"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9614721215298843`*^9, 3.961472150473134*^9}, {
  3.961554074186747*^9, 3.96155407473736*^9}},
 CellLabel->
  "In[382]:=",ExpressionUUID->"8cf88ad1-b318-41e4-91e0-0f834f749049"],

Cell[BoxData["\<\"/Users/teleanuflorin/Desktop/R1_13CH3_pop.pdf\"\>"], \
"Output",
 CellChangeTimes->{
  3.961472152298538*^9, {3.96155406019951*^9, 3.9615540757323437`*^9}},
 CellLabel->
  "Out[382]=",ExpressionUUID->"dd98fa2e-7a33-4b1d-a2ea-5a0c8bdc857b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             RowBox[{"2", "\[Pi]", "*", "140"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"GyromagneticRatio", "[", "1", "]"}], "-", 
                RowBox[{"GyromagneticRatio", "[", "13", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"relaxdata", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "1"}], "]"}], "]"}], "+", 
                RowBox[{"0.00001", "*", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "6"}]]}]}], ")"}]}]], "]"}]}], ",", 
          RowBox[{"relaxdata", "[", 
           RowBox[{"[", 
            RowBox[{"b", ",", "2", ",", "n"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"eigs", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"FrameStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "23"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "600"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Theta] [rad]\>\"", ",", 
       "\"\<Relaxation Rate [\!\(\*SuperscriptBox[\(s\), \(-1\)]\)]\>\""}], 
      "}"}]}], ",", 
    RowBox[{"PlotLabels", "->", "labels"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
      "Blue", ",", "Blue", ",", "Blue", ",", "Orange", ",", "Red", ",", 
       "Orange", ",", "Red", ",", "Red", ",", "Red", ",", "Red", ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", 
       RowBox[{"Darker", "[", "Green", "]"}]}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "400"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Line", ",", "Red"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Darker", "[", "Blue", "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Line", ",", "Black"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Orange"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameTicks", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Pi]", "/", "8"}], ",", "\"\<\[Pi]/8\>\""}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Pi]", "/", "4"}], ",", "\"\<\[Pi]/4\>\""}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "\"\<High Field\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Pi]", "/", "4"}], ",", "\"\<Zero Field\>\""}], 
            "}"}]}], "}"}]}], "}"}]}], "}"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.939794928370697*^9, 3.939794951861204*^9}, {
   3.939795189701822*^9, 3.939795190195224*^9}, {3.939796876711789*^9, 
   3.939796901182451*^9}, {3.939796936108549*^9, 3.939797027091247*^9}, {
   3.93979705800785*^9, 3.939797156243436*^9}, {3.939797206060673*^9, 
   3.939797262588554*^9}, {3.939798843922253*^9, 3.939798913746314*^9}, {
   3.93979902701574*^9, 3.9397990279899817`*^9}, {3.940855766062833*^9, 
   3.940855767383751*^9}, {3.961471008113315*^9, 3.961471036310289*^9}, {
   3.96147107145975*^9, 3.961471072102623*^9}, {3.961471112337659*^9, 
   3.961471112466379*^9}, {3.9614713390313597`*^9, 3.961471343601773*^9}, {
   3.961471571950861*^9, 3.961471582800685*^9}, {3.96147162980552*^9, 
   3.96147174743933*^9}, {3.961471807272827*^9, 3.961471813419769*^9}, {
   3.961472196520515*^9, 3.961472214020775*^9}, 3.961472309599325*^9, {
   3.961472368055278*^9, 3.961472370723609*^9}, 3.961484105485962*^9, {
   3.961554098879262*^9, 3.961554158803376*^9}, {3.961554226115999*^9, 
   3.961554238007123*^9}, 3.961554388197755*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"3edef0dc-5125-40b6-a463-0b4c54d1dd82"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], PointSize[0.0055000000000000005`], AbsoluteThickness[
      2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj+UBm1/hZrcPyGCXKKv
/Zk/9P3h2YzR2j9vshqfNjKnP+yx5q1+P9k/T/OU5cGrsD/PHrBQad/XP9so
vO5rtLU/yjcc8+ar1j9b6Bm0TLC6P7Of/42Yn9U/6BUgAcicvz/7v57zb7XU
P9O0yvS8O8I/m+DWC9bo0z9Lr+5WHp/EP3R6YSG5NdM/9ouhV5b3xj+bpjmE
jJjSP3J7+D9VRMk/FmY0CUAO0j/7Ph2YrYTLP8aJH60zlNE//knYhRO4zT+z
zer5KSjRP/fS0oEb3s8/C7FCrDrI0D8KG51CPPvQP//ZG1/GctA/Ijfq6HwA
0j83GeWRaybQPyMbgTrE/tI/NADTOfrDzz9UH5NREvbTPzusoQj0SM8/Xxx8
gnHm1D/yj6QSDdrOP+U28wX1z9U/CnTmpcx1zj/2uxmvt7LWP9CroQ7vGs4/
I3qgs9qO1z9tXitiXcjNP+x7UoqEZNg/bl9doSZ9zT+fZK3i3zPZP4p+Qvp5
OM0/km7Rthr92T/jQCD5ofnMPwFN/HdlwNo/bhKPgADAzD9+2e1U8n3bP3Pm
+GYLi8w/1cz7mPQ13D8yEYmdSVrMP+PzMSKg6Nw/Ut9myVAtzD+wUZ3sKJbd
P54kGDzDA8w/iObBsMI+3j8dTj07Tt3LPza0NJOg4t4/7DyYiqi5yz8CfF/j
9IHfP0acki2RmMs/HQ/Gc3gO4D/XxlRXznnLPykHO1riWeA/f74Fgixdyz/m
wmKHT6PgP3lqDqd9Qss/0LN/qtbq4D/V3UKTmCnLP6waTriNMOE/dTauUlgS
yz/9WY/miXThP1o5cbCb/Mo/4YMTqt+24T+lHrjHROjKP6a/NfH4Iek/5b/e
tKHhyT/0Ylwc
       "]]},
     Annotation[#, "Charting`Private`Tag#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], PointSize[0.0055000000000000005`], AbsoluteThickness[
      2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj965Lsq6nTkPyGCXKKv
/Zk/HsO7KU9M4z9vshqfNjKnP9dvY1KOKeI/T/OU5cGrsD8VlrrVcxHhP9so
vO5rtLU/BxTLwOkH4D9b6Bm0TLC6PxZgjBaKH94/6BUgAcicvz+esmYeelXc
P9O0yvS8O8I/R6WrbAqz2j9Lr+5WHp/EPy8qi2j3N9k/9ouhV5b3xj+XUrZo
wOLXP3J7+D9VRMk/CcGiIBGx1j/7Ph2YrYTLP7Bd/X4boNU//knYhRO4zT/T
ULV13azUP/fS0oEb3s8/K2sX71LU0z8KG51CPPvQP8k8db6WE9M/Ijfq6HwA
0j9WpWg/9mfSPyMbgTrE/tI/SNQGQPvO0T9UH5NREvbTP+OQX0VvRtE/Xxx8
gnHm1D93xqSKWszQP+U28wX1z9U/AjCfdgBf0D/2uxmvt7LWP+zzpXW1+c8/
I3qgs9qO1z+zUPPOJ0nPP+x7UoqEZNg/alHq5wOqzj+fZK3i3zPZPwW27w1C
Gs4/km7Rthr92T9m3yNNHZjNPwFN/HdlwNo/tct7wwoizT9+2e1U8n3bPzBb
Hu6xtsw/1cz7mPQ13D8x3fTn5VTMP+PzMSKg6Nw/0kuYh5/7yz+wUZ3sKJbd
P/ztykb4qcs/iObBsMI+3j8jEKPcJV/LPza0NJOg4t4/aig1dHYayz8CfF/j
9IHfP0IoIGtN28o/HQ/Gc3gO4D8fal+FIKHKPykHO1riWeA/JtHlhXVryj/m
wmKHT6PgP7DfmB3gOco/0LN/qtbq4D+D1jAkAAzKP6waTriNMOE/PT9BEIDh
yT/9WY/miXThPwAzOKUTusk/4YMTqt+24T9WS3vPdpXJP6a/NfH4Iek/tuH4
RaDHxz8B6FU6
       "]]},
     Annotation[#, "Charting`Private`Tag#2"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], PointSize[0.0055000000000000005`], AbsoluteThickness[
      2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj9tW59KSrftPyGCXKKv
/Zk/mvbmn2S57D9vshqfNjKnP68AVdsAn+s/T/OU5cGrsD9dINjHP2nqP9so
vO5rtLU/bFRRpUUb6T9b6Bm0TLC6PyM5ShFquuc/6BUgAcicvz91CN0nBU7m
P9O0yvS8O8I/OfFkPcre5D9Lr+5WHp/EPy3xvIrJdeM/9ouhV5b3xj/SZX17
WBviP3J7+D9VRMk/9PJ+ACzW4D/7Ph2YrYTLPy/wW9uyVd8//knYhRO4zT8Q
rjSwkDfdP/fS0oEb3s8/4lpW6PZS2z8KG51CPPvQPyBv4GwNptk/Ijfq6HwA
0j/XAJDoGS3YPyMbgTrE/tI/a/MB+1nj1j9UH5NREvbTP3mo9Waow9U/Xxx8
gnHm1D9lSrKp7MjUP+U28wX1z9U/w72nFF7u0z/2uxmvt7LWP7ikxTmmL9M/
I3qgs9qO1z+D2PV87YjSP+x7UoqEZNg/zFj2Pdr20T+fZK3i3zPZP3L4sZOI
dtE/km7Rthr92T/Ll2KEfgXRPwFN/HdlwNo/qQSDIp+h0D9+2e1U8n3bP+mh
Z+4dSdA/1cz7mPQ13D/zz4Nk5vTPP+PzMSKg6Nw/D42dTKNozz+wUZ3sKJbd
PzFZYd06684/iObBsMI+3j9l/uTHyHrOPza0NJOg4t4/xfEfD68Vzj8CfF/j
9IHfP0hdNQCLus0/HQ/Gc3gO4D+3WYbwK2jNPykHO1riWeA/8FEQfYsdzT/m
wmKHT6PgP09nAw7H2cw/0LN/qtbq4D+ampNpGpzMP6waTriNMOE//I3dKNtj
zD/9WY/miXThP7Dh2eh0MMw/4YMTqt+24T/onZwXZgHMP6a/NfH4Iek/5r/e
tKHhyT/MLWER
       "]]},
     Annotation[#, "Charting`Private`Tag#3"]& ], 
    TagBox[
     {RGBColor[1, 0.5, 0], PointSize[0.0055000000000000005`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj8nSyxYoLLiPyGCXKKv
/Zk/9d+cL7Ak4j9vshqfNjKnP3RZnXnwluE/T/OU5cGrsD/dY61P8QnhP9so
vO5rtLU/wN/6gz5+4D9b6Bm0TLC6P3AtBRW66N8/6BUgAcicvz82vxllkdne
P9O0yvS8O8I/ScdCi+TP3T9Lr+5WHp/EP+THDTN8zNw/9ouhV5b3xj/+fAo2
BtDbP3J7+D9VRMk/hqhhnxTb2j/7Ph2YrYTLP7z4To0d7tk//knYhRO4zT9+
iITWewnZP/fS0oEb3s8/l5EGU3At2D8KG51CPPvQPxTY2qQjWtc/Ijfq6HwA
0j83gplcqI/WPyMbgTrE/tI/BazwV/3N1T9UH5NREvbTPzDv1jsQFdU/Xxx8
gnHm1D+Ps9Pwv2TUP+U28wX1z9U/UMLaDN+80z/2uxmvt7LWPwCBRRs2HdM/
I3qgs9qO1z/9qyK4hYXSP+x7UoqEZNg/AyYweIj10T+fZK3i3zPZPxAHP5r0
bNE/km7Rthr92T+/6HqBfevQPwFN/HdlwNo/1Y0b+tRw0D9+2e1U8n3bP1NX
+5ZY+c8/1cz7mPQ13D/YXyc3ah3PP+PzMSKg6Nw/tC9UUERNzj+wUZ3sKJbd
P0opZ7VPiM0/iObBsMI+3j+nc5l2+c3MPza0NJOg4t4/tXjujrMdzD8CfF/j
9IHfP+UYgWH1dss/HQ/Gc3gO4D8J4FQOPNnKPykHO1riWeA/JBeOpQpEyj/m
wmKHT6PgP1XnJT/qtsk/0LN/qtbq4D/N4mf8aTHJP6waTriNMOE/HCLK9x6z
yD/9WY/miXThPwk9BCekO8g/4YMTqt+24T8Hha0ymsrHP6a/NfH4Iek/ycDq
QiJtwT9QJVha
       "]]},
     Annotation[#, "Charting`Private`Tag#4"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], AbsoluteThickness[
      2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj9X4sWkbandPyGCXKKv
/Zk/MX6A26fN3z9vshqfNjKnP0IXWvT0FuE/T/OU5cGrsD+ClQssR2PiP9so
vO5rtLU/2UA3Ea7H4z9b6Bm0TLC6P1GIDhinPeU/6BUgAcicvz/CT4a8o7zm
P9O0yvS8O8I/GgVO4uE66D9Lr+5WHp/EP3slq7eZruk/9ouhV5b3xj9WHW4X
MQ/rP3J7+D9VRMk/Z+JEsyBW7D/7Ph2YrYTLPxcAUjNaf+0//knYhRO4zT/l
Dkv8MInuP/fS0oEb3s8/z0X+t+xz7z8KG51CPPvQP8xB8eSbIPA/Ijfq6HwA
0j/lj9zzyHnwPyMbgTrE/tI/ln9Wl+7G8D9UH5NREvbTP0BNJTKGCfE/Xxx8
gnHm1D8E7ynC90LxP+U28wX1z9U/Y9r144t08T/2uxmvt7LWP6stRfNln/E/
I3qgs9qO1z8+IMRCg8TxP+x7UoqEZNg/JieqNb3k8T+fZK3i3zPZP56CysHM
API/km7Rthr92T/KkptwThnyPwFN/HdlwNo/Q6B9WcYu8j9+2e1U8n3bP5z5
D9CjQfI/1cz7mPQ13D9nB7uoRFLyP+PzMSKg6Nw/ct0uDPhg8j+wUZ3sKJbd
Pw0en94AbvI/iObBsMI+3j/vkDHFl3nyPza0NJOg4t4/RDYZ1uyD8j8CfF/j
9IHfP5SU4P8ojfI/HQ/Gc3gO4D8GfXMzb5XyPykHO1riWeA/PrkdW92c8j/m
wmKHT6PgP23LQSeNo/I/0LN/qtbq4D+hdiq4lKnyP6waTriNMOE/PtQdKwev
8j/9WY/miXThP0Vhxw/1s/I/4YMTqt+24T+mLyfKbLjyP6a/NfH4Iek/7jco
jh7h8j9SHFqh
       "]]},
     Annotation[#, "Charting`Private`Tag#5"]& ], 
    TagBox[
     {RGBColor[1, 0.5, 0], PointSize[0.0055000000000000005`], 
      AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj8bSyxYoLLiPyGCXKKv
/Zk/7t+cL7Ak4j9vshqfNjKnP21ZnXnwluE/T/OU5cGrsD/ZY61P8QnhP9so
vO5rtLU/ut/6gz5+4D9b6Bm0TLC6P14tBRW66N8/6BUgAcicvz8qvxllkdne
P9O0yvS8O8I/OMdCi+TP3T9Lr+5WHp/EP93HDTN8zNw/9ouhV5b3xj/vfAo2
BtDbP3J7+D9VRMk/fKhhnxTb2j/7Ph2YrYTLP6z4To0d7tk//knYhRO4zT91
iITWewnZP/fS0oEb3s8/kJEGU3At2D8KG51CPPvQPw7Y2qQjWtc/Ijfq6HwA
0j8zgplcqI/WPyMbgTrE/tI//6vwV/3N1T9UH5NREvbTPyzv1jsQFdU/Xxx8
gnHm1D+Js9Pwv2TUP+U28wX1z9U/TcLaDN+80z/2uxmvt7LWP/uARRs2HdM/
I3qgs9qO1z/+qyK4hYXSP+x7UoqEZNg//SUweIj10T+fZK3i3zPZPw8HP5r0
bNE/km7Rthr92T/A6HqBfevQPwFN/HdlwNo/040b+tRw0D9+2e1U8n3bP1ZX
+5ZY+c8/1cz7mPQ13D/QXyc3ah3PP+PzMSKg6Nw/sC9UUERNzj+wUZ3sKJbd
P0IpZ7VPiM0/iObBsMI+3j+kc5l2+c3MPza0NJOg4t4/uHjujrMdzD8CfF/j
9IHfP+cYgWH1dss/HQ/Gc3gO4D8J4FQOPNnKPykHO1riWeA/IheOpQpEyj/m
wmKHT6PgP1XnJT/qtsk/0LN/qtbq4D/J4mf8aTHJP6waTriNMOE/GiLK9x6z
yD/9WY/miXThPww9BCekO8g/4YMTqt+24T8Fha0ymsrHP6a/NfH4Iek/zMDq
QiJtwT/G9lqI
       "]]},
     Annotation[#, "Charting`Private`Tag#6"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], AbsoluteThickness[
      2], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsy+MOfuobqmj/aKTTGL1v+dCefnb5Ka
b2a0HM73/zzl6cHVG+D82xp73mVv2QrnR7+Q3OKzYRec/0JUgfHEnP1w/uUt
p77ssT4E53uvfxcmN/8InP+te2H4tO/H4Pyi6h/2oS4n4fzfdrIz1rachvP/
ed5oFd5xFs7/fulSo/S983A+l/RcJ5vfF+B8JfNXL2oYLsH5ytKNVkf+Ifgh
8pMDhb5dhvPjZWqaCp9dgfOfmn1m/Xr+KsK9uyXXb990DWFe1YLNt/quw/lv
qoO6WlJuwPnzU9Y+um98E86flHdxm9RfBJ/R90956oFbcH7dzbchn2pvw/lX
z/ye8cX0Dpz/+LOh0oIXCP6GwLlvNKbdhfM7nh3ccMjuHpxvtsVk8oJHCD5T
TfzjL4334XxZ/mPFFXwP4HxNduuoR5EI/rNDSe3+ixH8C5vrV117heCvkfLb
0WvwEM7/G9n/rLMEwX/YLLzq/jYEf9l+048/FF/C+QCRlHKt
       "]]},
     Annotation[#, "Charting`Private`Tag#7"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], AbsoluteThickness[
      2], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsy+MOfuobqmj/aKTTGL1v+dCefnb5Ka
b2a0HM73/zzl6cHVG+D82xp73mVv2QrnR7+Q3OKzYRec/0JUgfHEnP1w/uUt
p77ssT4E53uvfxcmN/8InP+te2H4tO/H4Pyi6h/2oS4n4fzfdrIz1rachvP/
ed5oFd5xFs7/fulSo/S983A+l/RcJ5vfF+B8JfNXL2oYLsH5ytKNVkf+Ifgh
8pMDhb5dhvPjZWqaCp9dgfOfmn1m/Xr+KsK9uyXXb990DWFe1YLNt/quw/lv
qoO6WlJuwPnzU9Y+um98E86flHdxm9RfBJ/R90956oFbcH7dzbchn2pvw/lX
z/ye8cX0Dpz/+LOh0oIXCP6GwLlvNKbdhfM7nh3ccMjuHpxvtsVk8oJHCD5T
TfzjL4334XxZ/mPFFXwP4HxNduuoR5EI/rNDSe3+ixH8C5vrV117heCvkfLb
0WvwEM7/G9n/rLMEwX/YLLzq/jYEf9l+048/FF/C+QCRlHKt
       "]]},
     Annotation[#, "Charting`Private`Tag#8"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], AbsoluteThickness[
      2], LineBox[CompressedData["
1:eJwVxXss1AEAB3DKaWNopHJHOVrRwxAS5hvdpAmdUSNjefxhWfIIQy6vHuzY
IrRl55lG5oZQLNxkKoXzPI9z53LO4fx+3TnWxao/PvvQoxKCYg9oaWnZ/vN/
9oUuB1fzVKz41HtVmq6Anhte27r3CnLdIhbPQ4qENirHxbERPZOEs3/4KgKV
ZSsDzVzQTskC6hNkmLfpVdzreA+YCJ+cTV7DHZlZxw3uR1Q1fmLejZFDZmqp
Pfy6D1bSCYNVr3VMdHxV9brzIHAvYYfob8CvVXHrBGcQrO7iH4YDG1AX1dwu
3xnC+uWaVp2YTSRl7iKE8QXaItVQ/vYmNJ4WlS3531DAnGcYpCmwf322wKT7
O4xVHnHn5Qrs8Pk5NOEoKGqxLO7mFvRoVd4emjHMSI6VujZvweqSXJalxYet
v8UVhWYL1rQct8F9PgRlbjQRnUDwyVKmsXoCwobPDLEXgUjzrNxE6SQyxvPe
pkQQWHFRUrZHp3CEVfGQkk5A3WPW2tU2DY5fcSRZTMA6o7p9rngGfZYVxoV1
BDYygwrzY2ah8SnhHO0kwIlpWV66KEDYyMuxySECL+6Pd1L3BNhtb4j4PUVA
2/9PWmz/HCTxNZROCYFswWbwr0fzSDh8Ls2eIDA1oqlUOS8gQ+lrx9YQkCgd
rKplCyihNpxep5DgMqs2bMoXsfMgJyPWiMQz6QCX5ykESzddbnKchEuHU2n1
shCOEwRT35LEgaxIiSpnCfWpSr2IMyQsjIaS0w1F+PCYe9XcjoTtIfew5VAR
mkX8a8FOJKS8qKeBdSI4JkX3GbuRGGtnNU3LRfCNHv4ZBRLvqAHdbHsxvOkO
7QEMEnuhJdLnKWIcrGUbLvmSEOeZNC11itE/oiOl+ZN40+dM7tLXkBi/yMvO
JfEXGYdbrw==
       "]]},
     Annotation[#, "Charting`Private`Tag#9"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], AbsoluteThickness[
      2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj8IjhqinjTuPyGCXKKv
/Zk/4eQKlfUH7z9vshqfNjKnP5ECXJH5we8/T/OU5cGrsD/PLMALiTLwP9so
vO5rtLU/yGwFYeV58D9b6Bm0TLC6P6Kic21QuPA/6BUgAcicvz8n4LH08u7w
P9O0yvS8O8I/Dz+xpdge8T9Lr+5WHp/EP4Rj1NTtSPE/9ouhV5b3xj+kGkor
AG7xP3J7+D9VRMk/WsNA7sCO8T/7Ph2YrYTLP8K+qfzHq/E//knYhRO4zT/o
AZn7lsXxP/fS0oEb3s8/pvs2ZZzc8T8KG51CPPvQP6ciP1Q28fE/Ijfq6HwA
0j/8ePH8tAPyPyMbgTrE/tI/5r9s0VwU8j9UH5NREvbTP+c3SlZoI/I/Xxx8
gnHm1D9HKYCvCTHyP+U28wX1z9U/2CmZ7ms98j/2uxmvt7LWP6reLCu0SPI/
I3qgs9qO1z/qzNFtAlPyP+x7UoqEZNg/8bHNdHJc8j+fZK3i3zPZP+Mly1gc
ZfI/km7Rthr92T/7HOkWFW3yPwFN/HdlwNo/VMOeBG908j9+2e1U8n3bPzwd
MDE6e/I/1cz7mPQ13D/OoM23hIHyP+PzMSKg6Nw//3fwBFuH8j+wUZ3sKJbd
P55DExHIjPI/iObBsMI+3j/y34iS1ZHyPza0NJOg4t4/08vkJ4yW8j8CfF/j
9IHfP0ezKHzzmvI/HQ/Gc3gO4D9k4LVlEp/yPykHO1riWeA/I/nVAO+i8j/m
wmKHT6PgP+bGisaOpvI/0LN/qtbq4D8Tajeg9qnyP6waTriNMOE/9Cqd+Cqt
8j/9WY/miXThP5ciksovsPI/4YMTqt+24T/Rc8etCLPyP6a/NfH4Iek/7zco
jh7h8j8SXGVQ
       "]]},
     Annotation[#, "Charting`Private`Tag#10"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[
      0.0055000000000000005`], AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj/Y/MkVIP/iPyGCXKKv
/Zk/qaI0iz6M4z9vshqfNjKnPzjHjW0fGOQ/T/OU5cGrsD9TV0wsOqLkP9so
vO5rtLU/hm1eZw4q5T9b6Bm0TLC6PzjArRcmr+U/6BUgAcicvz/ZlRNLFzHm
P9O0yvS8O8I/ZdmuZ4Wv5j9Lr+5WHp/EP3x6ovIhKuc/9ouhV5b3xj8/As3d
rKDnP3J7+D9VRMk/grxoZvQS6D/7Ph2YrYTLP/cUTJPUgOg//knYhRO4zT+l
7IdkNuroP/fS0oEb3s8/SuVxxw5P6T8KG51CPPvQP1cx+mFdr+k/Ijfq6HwA
0j/RR9FGKwvqPyMbgTrE/tI/8Hq2oYli6j9UH5NREvbTP067pmiQteo/Xxx8
gnHm1D+duNgbXQTrP+U28wX1z9U/oBG+mxFP6z/2uxmvt7LWP432yhnTles/
I3qgs9qO1z+c8KcmydjrP+x7UoqEZNg/L3633hwY7D+fZK3i3zPZPycBgzT4
U+w/km7Rthr92T/e06hXhYzsPwFN/HdlwNo/mIg8Nu7B7D9+2e1U8n3bP1G3
JBZc9Ow/1cz7mPQ13D+BbNFD9yPtP+PzMSKg6Nw/eFme0+ZQ7T+wUZ3sKJbd
P+n0SHNQe+0/iObBsMI+3j/STwtJWKPtPza0NJOg4t4/lOAg3iDJ7T8CfF/j
9IHfP4katRLL7O0/HQ/Gc3gO4D/x/ncZdg7uPykHO1riWeA/5OhPeT8u7j/m
wmKHT6PgPxel1xNDTO4/0LN/qtbq4D/gOYsvm2juP6waTriNMOE/nvyzhGCD
7j/9WY/miXThP2t7TUyqnO4/4YMTqt+24T+3dkBQjrTuP6a/NfH4Iek/Nz4N
3O8v8D8FZVu0
       "]]},
     Annotation[#, "Charting`Private`Tag#11"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[
      0.0055000000000000005`], AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsz+vefP+f3/PtgrNsUsWv93pv1bKD9/
k9R8M6PlcL7/5ylPD67eAOff1tjzLnvLVvs3UH70C8ktPht2weVfiCownpiz
H86/vOXUlz3Wh+B87/XvwuTmH4Hr/9a9MHza92Nw+aLqH/ahLifh/N92sjPW
tpyG8/953mgV3nEWrv/7pUuN0vfOw+W5pOc62fy+AOcrmb96UcNwyf41lK8s
3Wh15N8luP4Q+cmBQt8uw9XHy9Q0FT67Auc/NfvM+vX8VTj/227J9ds3XYPz
lasWbL7Vd93+HZT/pjqoqyXlBlx+fsraR/eNb8LDe1LexW1Sf2/C5Rl9/5Sn
HrgF59fdfBvyqfY2nH/1zO8ZX0zvwPmPPxsqLXiB4G8InPtGY9pduPkdzw5u
OGR3Dy5vtsVk8oJH9+DyTDXxj7803ofLy/IfK67gewDna7JbRz2KRPCfHUpq
91+M4F/YXL/q2isEf42U345eg4dw/t/I/medJQj+w2bhVfe3PYTbv2y/6ccf
ii/h8gDC2ZZA
       "]]},
     Annotation[#, "Charting`Private`Tag#12"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[
      0.0055000000000000005`], AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsz+tefP+f3/PtgrNsUsWv93Jpyfv0lq
vpnRcjjf//OUpwdXb4Dzb2vseZe9ZSucH/1CcovPhl32b6D8F6IKjCfm7Ifz
L2859WWP9SG4eu/178Lk5h+B8791Lwyf9v0YXH1R9Q/7UJeTcPnfdrIz1rac
hsv/87zRKrzjLFz++6VLjdL3zsPluaTnOtn8vgCXVzJ/9aKG4RKcryzdaHXk
3yW4+hD5yYFC3y7D5eNlapoKn12Byz81+8z69fxVhHt3S67fvukawryqBZtv
9V2Hq39THdTVknIDLj8/Ze2j+8Y34fxJeRe3Sf29CVfP6PunPPXALbh83c23
IZ9qb8Plr575PeOL6R24/OPPhkoLXtyBy28InPtGY9pdOL/j2cENh+zuwdWb
bTGZvOARgs9UE//4S+N9OF+W/1hxBd8DuH5NduuoR5EP4PLPDiW1+y9G8C9s
rl917RWCv0bKb0evwUM4/29k/7POEgT/YbPwqvvbEPxl+00//lB8CecDAGtJ
lfY=
       "]]},
     Annotation[#, "Charting`Private`Tag#13"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[
      0.0055000000000000005`], AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsz+nefP+f3/PtgrNsUsWv93Jpyfv0lq
vpnRcvv3UL7/5ylPD67eAOff1tjzLnvLVrj66BeSW3w27ILzX4gqMJ6Ysx+u
/vKWU1/2WB+Cy3uvfxcmN/8IXP5b98Lwad+PweWLqn/Yh7qchMv/tpOdsbbl
NJz/z/NGq/COs3D13y9dapS+dx4uzyU918nm9wU4X8n81Ysahktw9crSjVZH
/iH4IfKTA4W+XYbz42VqmgqfXYHzn5p9Zv16/iqc/2235Prtm64hzKtasPlW
33U4/011UFdLyg04f37K2kf3jW/C+ZPyLm6T+ovgM/r+KU89cAvu3rqbb0M+
1d6G86+e+T3ji+kdOP/xZ0OlBS8Q/A2Bc99oTLsL53c8O7jhkN09uPlmW0wm
L3iE4DPVxD/+0ngfrl6W/1hxBd8DuLwmu3XUo0gE/9mhpHb/xQ/g6i9srl91
7RWCv0bKb0evwUM4/29k/7POEgT/YbPwqvvbHsLNW7bf9OMPxZf2b3IULzX8
+WAPAAlaleE=
       "]]},
     Annotation[#, "Charting`Private`Tag#14"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[
      0.0055000000000000005`], AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj/Z/MkVIP/iPyGCXKKv
/Zk/qaI0iz6M4z9vshqfNjKnPzfHjW0fGOQ/T/OU5cGrsD9RV0wsOqLkP9so
vO5rtLU/iW1eZw4q5T9b6Bm0TLC6PzHArRcmr+U/6BUgAcicvz/WlRNLFzHm
P9O0yvS8O8I/YNmuZ4Wv5j9Lr+5WHp/EP3R6ovIhKuc/9ouhV5b3xj84As3d
rKDnP3J7+D9VRMk/fLxoZvQS6D/7Ph2YrYTLP/cUTJPUgOg//knYhRO4zT+b
7IdkNuroP/fS0oEb3s8/P+Vxxw5P6T8KG51CPPvQP1Mx+mFdr+k/Ijfq6HwA
0j/JR9FGKwvqPyMbgTrE/tI/8Hq2oYli6j9UH5NREvbTP0a7pmiQteo/Xxx8
gnHm1D+TuNgbXQTrP+U28wX1z9U/mhG+mxFP6z/2uxmvt7LWP4z2yhnTles/
I3qgs9qO1z+Q8KcmydjrP+x7UoqEZNg/Jn633hwY7D+fZK3i3zPZPycBgzT4
U+w/km7Rthr92T/W06hXhYzsPwFN/HdlwNo/lIg8Nu7B7D9+2e1U8n3bP0W3
JBZc9Ow/1cz7mPQ13D96bNFD9yPtP+PzMSKg6Nw/c1me0+ZQ7T+wUZ3sKJbd
P970SHNQe+0/iObBsMI+3j/NTwtJWKPtPza0NJOg4t4/kOAg3iDJ7T8CfF/j
9IHfP4YatRLL7O0/HQ/Gc3gO4D/v/ncZdg7uPykHO1riWeA/3OhPeT8u7j/m
wmKHT6PgPxSl1xNDTO4/0LN/qtbq4D/YOYsvm2juP6waTriNMOE/mfyzhGCD
7j/9WY/miXThP2J7TUyqnO4/4YMTqt+24T+3dkBQjrTuP6a/NfH4Iek/QZ/O
daME8D8TP1sy
       "]]},
     Annotation[#, "Charting`Private`Tag#15"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[
      0.0055000000000000005`], AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsz+refP+f3/PtgrNsUsWv93Jpyfv0lq
vpnRcjjf//OUpwdXb4Dzb2vseZe9ZSucH/1CcovPhl1w/gtRBcYTc/bD+Ze3
nPqyx/oQnO+9/l2Y3PwjcP637oXh074fg/OLqn/Yh7qchPN/28nOWNtyGs7/
53mjVXjHWfv3UP73S5cape+dt38H5XNJz3Wy+X0Brl7J/NWLGoZL9h+gfGXp
Rqsj/y7B9YfITw4U+nbZ/g2UHy9T01T47Apc/1Ozz6xfz1+Fy3/bLbl++6Zr
cHnlqgWbb/Vdh/PfVAd1taTcgPPnp6x9dN/4Jpw/Ke/iNqm/CD6j75/y1AO3
4Py6m29DPtXehvOvnvk944vpHTj/8WdDpQUvEPwNgXPfaEy7C+d3PDu44ZDd
PTjfbIvJ5AWP7sHdz1QT//hL4324vCz/seIKvgdwvia7ddSjSAT/2aGkdv/F
CP6FzfWrrr1C8NdI+e3oNXgI5/+N7H/WWYLgP2wWXnV/G4K/bL/pxx+KL+F8
AMwZlkA=
       "]]},
     Annotation[#, "Charting`Private`Tag#16"]& ]}, {{{{}, {GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 0.20219823199795353`}], 
            Offset[{2.643676956176411, 1.4180874977877158`}, {
             0.8174674037459532, 0.20219823199795353`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.263645291623482}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.263645291623482}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.263645291623482}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.263645291623482}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 0.20219823199795353`}], 
            Offset[{2.643676956176411, 1.4180874977877158`}, {
             0.8174674037459532, 0.20219823199795353`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.263645291623482}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.263645291623482}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.263645291623482}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.263645291623482}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{71., 9.000000000000016}, {0.8645912252589304, 
             0.263645291623482}], 
            Offset[{71., -8.999999999999984}, {0.8645912252589304, 
             0.263645291623482}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.263645291623482}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.263645291623482}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|1,3/2,-1\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{40.5, 8.992806499463768*^-15}, \
{0.8645912252589304, 0.263645291623482}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 0.1857796041165451}], 
            Offset[{2.998468922332547, -0.09583382391355048}, {
             0.8174674037459532, 0.1857796041165451}], 
            Offset[{0, 0}, {0.8645912252589304, 0.1821183849381793}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.1821183849381793}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.1821183849381793}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.1821183849381793}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 0.1857796041165451}], 
            Offset[{2.998468922332547, -0.09583382391355048}, {
             0.8174674037459532, 0.1857796041165451}], 
            Offset[{0, 0}, {0.8645912252589304, 0.1821183849381793}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.1821183849381793}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.1821183849381793}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.1821183849381793}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             0.1821183849381793}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             0.1821183849381793}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.1821183849381793}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.1821183849381793}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|1,3/2,0\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.1821183849381793}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 0.20219823199795356`}], 
            Offset[{1.87588922788176, 2.341162020176556}, {0.8174674037459532,
              0.20219823199795356`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.34516356614839333`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.34516356614839333`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.34516356614839333`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.34516356614839333`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 0.20219823199795356`}], 
            Offset[{1.87588922788176, 2.341162020176556}, {0.8174674037459532,
              0.20219823199795356`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.34516356614839333`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.34516356614839333`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.34516356614839333`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.34516356614839333`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             0.34516356614839333`}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             0.34516356614839333`}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.34516356614839333`}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.34516356614839333`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|1,3/2,1\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.34516356614839333}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 0.13614300029212803`}], 
            Offset[{2.0979636159759933`, -2.1444226882872077`}, {
             0.8174674037459532, 0.13614300029212803`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.019053243369937443`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.019053243369937443`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.019053243369937443`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.019053243369937443`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 0.13614300029212803`}], 
            Offset[{2.0979636159759933`, -2.1444226882872077`}, {
             0.8174674037459532, 0.13614300029212803`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.019053243369937443`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.019053243369937443`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.019053243369937443`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.019053243369937443`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             0.019053243369937443`}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             0.019053243369937443`}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.019053243369937443`}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.019053243369937443`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|0,1/2,0\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.019053243369937443}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.1799607804309704`}], 
            Offset[{2.9530641052509483`, -0.5285947316029695}, {
             0.8174674037459532, 1.1799607804309704`}], 
            Offset[{0, 0}, {0.8645912252589304, 1.1594559388348418`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             1.1594559388348418`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.1594559388348418`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.1594559388348418`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.1799607804309704`}], 
            Offset[{2.9530641052509483`, -0.5285947316029695}, {
             0.8174674037459532, 1.1799607804309704`}], 
            Offset[{0, 0}, {0.8645912252589304, 1.1594559388348418`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             1.1594559388348418`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.1594559388348418`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.1594559388348418`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             1.1594559388348418`}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             1.1594559388348418`}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 1.1594559388348418`}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 1.1594559388348418`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|2,3/2,1\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 1.1594559388348418}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 0.1361430002921281}], 
            Offset[{2.8651537921810424`, -0.8893220716650367}, {
             0.8174674037459532, 0.1361430002921281}], 
            Offset[{0, 0}, {0.8645912252589304, 0.10058661565256362`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.10058661565256362`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.10058661565256362`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.10058661565256362`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 0.1361430002921281}], 
            Offset[{2.8651537921810424`, -0.8893220716650367}, {
             0.8174674037459532, 0.1361430002921281}], 
            Offset[{0, 0}, {0.8645912252589304, 0.10058661565256362`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.10058661565256362`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.10058661565256362`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.10058661565256362`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             0.10058661565256362`}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             0.10058661565256362`}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.10058661565256362`}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.10058661565256362`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|0,1/2,0\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.10058661565256362}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
            Offset[{1.6167631878543627`, -2.5270688147335836`}, {
             0.8174674037459532, 1.0943591701423225`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.915308018249372}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.915308018249372}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.915308018249372}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.915308018249372}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
            Offset[{1.6167631878543627`, -2.5270688147335836`}, {
             0.8174674037459532, 1.0943591701423225`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.915308018249372}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.915308018249372}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.915308018249372}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.915308018249372}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             0.915308018249372}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             0.915308018249372}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.915308018249372}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.915308018249372}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|2,3/2,2\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.915308018249372}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
            Offset[{2.282926570220259, -1.9463417672604075`}, {
             0.8174674037459532, 1.0943591701423225`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.9966953691210527}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.9966953691210527}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.9966953691210527}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.9966953691210527}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
            Offset[{2.282926570220259, -1.9463417672604075`}, {
             0.8174674037459532, 1.0943591701423225`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.9966953691210527}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.9966953691210527}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.9966953691210527}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.9966953691210527}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{71., 9.000000000000016}, {0.8645912252589304, 
             0.9966953691210527}], 
            Offset[{71., -8.999999999999984}, {0.8645912252589304, 
             0.9966953691210527}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.9966953691210527}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.9966953691210527}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|2,3/2,-2\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{40.5, 8.992806499463768*^-15}, \
{0.8645912252589304, 0.9966953691210527}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
            Offset[{2.970146522313704, -0.42217251922384735`}, {
             0.8174674037459532, 1.0943591701423225`}], 
            Offset[{0, 0}, {0.8645912252589304, 1.0780767652973875`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             1.0780767652973875`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.0780767652973875`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.0780767652973875`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
            Offset[{2.970146522313704, -0.42217251922384735`}, {
             0.8174674037459532, 1.0943591701423225`}], 
            Offset[{0, 0}, {0.8645912252589304, 1.0780767652973875`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             1.0780767652973875`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.0780767652973875`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.0780767652973875`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             1.0780767652973875`}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             1.0780767652973875`}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 1.0780767652973875`}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 1.0780767652973875`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|2,3/2,0\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 1.0780767652973875}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.1799607804309706`}], 
            Offset[{2.6491862028514777`, 1.4077686111791845`}, {
             0.8174674037459532, 1.1799607804309706`}], 
            Offset[{0, 0}, {0.8645912252589304, 1.2408338575959657`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             1.2408338575959657`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.2408338575959657`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.2408338575959657`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.1799607804309706`}], 
            Offset[{2.6491862028514777`, 1.4077686111791845`}, {
             0.8174674037459532, 1.1799607804309706`}], 
            Offset[{0, 0}, {0.8645912252589304, 1.2408338575959657`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             1.2408338575959657`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.2408338575959657`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             1.2408338575959657`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{71., 9.000000000000016}, {0.8645912252589304, 
             1.2408338575959657`}], 
            Offset[{71., -8.999999999999984}, {0.8645912252589304, 
             1.2408338575959657`}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 1.2408338575959657`}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 1.2408338575959657`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|2,3/2,-1\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{40.5, 8.992806499463768*^-15}, \
{0.8645912252589304, 1.2408338575959657}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0117033572931982`}], 
            Offset[{0.6654765310436924, -2.925259131535197}, {
             0.8174674037459532, 1.0117033572931982`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.5081586184342869}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.5081586184342869}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.5081586184342869}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.5081586184342869}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0117033572931982`}], 
            Offset[{0.6654765310436924, -2.925259131535197}, {
             0.8174674037459532, 1.0117033572931982`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.5081586184342869}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.5081586184342869}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.5081586184342869}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.5081586184342869}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             0.5081586184342869}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             0.5081586184342869}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.5081586184342869}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.5081586184342869}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|1,1/2,0\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.5081586184342869}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0621486901260326`}], 
            Offset[{1.040898826007036, -2.8136328179094683`}, {
             0.8174674037459532, 1.0621486901260326`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.7525027677678304}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.7525027677678304}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.7525027677678304}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.7525027677678304}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0621486901260326`}], 
            Offset[{1.040898826007036, -2.8136328179094683`}, {
             0.8174674037459532, 1.0621486901260326`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.7525027677678304}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.7525027677678304}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.7525027677678304}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.7525027677678304}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             0.7525027677678304}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             0.7525027677678304}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.7525027677678304}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.7525027677678304}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|1,1/2,1\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.7525027677678304}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0621486901260322`}], 
            Offset[{0.8433260341229623, -2.879027822055639}, {
             0.8174674037459532, 1.0621486901260322`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.6710766046535087}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.6710766046535087}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.6710766046535087}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.6710766046535087}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0621486901260322`}], 
            Offset[{0.8433260341229623, -2.879027822055639}, {
             0.8174674037459532, 1.0621486901260322`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.6710766046535087}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.6710766046535087}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.6710766046535087}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.6710766046535087}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{71., 9.000000000000016}, {0.8645912252589304, 
             0.6710766046535087}], 
            Offset[{71., -8.999999999999984}, {0.8645912252589304, 
             0.6710766046535087}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.6710766046535087}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.6710766046535087}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|1,1/2,-1\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{40.5, 8.992806499463768*^-15}, \
{0.8645912252589304, 0.6710766046535087}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0616462906098674`}], 
            Offset[{0.7075268872802981, -2.9153740246794153`}, {
             0.8174674037459532, 1.0616462906098674`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.5896291229086924}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.5896291229086924}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.5896291229086924}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.5896291229086924}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0616462906098674`}], 
            Offset[{0.7075268872802981, -2.9153740246794153`}, {
             0.8174674037459532, 1.0616462906098674`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.5896291229086924}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.5896291229086924}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.5896291229086924}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.5896291229086924}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{71., 9.000000000000016}, {0.8645912252589304, 
             0.5896291229086924}], 
            Offset[{71., -8.999999999999984}, {0.8645912252589304, 
             0.5896291229086924}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.5896291229086924}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.5896291229086924}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|1,1/2,-1\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{40.5, 8.992806499463768*^-15}, \
{0.8645912252589304, 0.5896291229086924}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0011324502792862`}], 
            Offset[{0.586675025387137, -2.942076208154201}, {
             0.8174674037459532, 1.0011324502792862`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.4266685000234083}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.4266685000234083}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.4266685000234083}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.4266685000234083}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0011324502792862`}], 
            Offset[{0.586675025387137, -2.942076208154201}, {
             0.8174674037459532, 1.0011324502792862`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.4266685000234083}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.4266685000234083}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.4266685000234083}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.4266685000234083}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             0.4266685000234083}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             0.4266685000234083}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.4266685000234083}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.4266685000234083}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|1,1/2,0\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.4266685000234083}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0621486901260326`}], 
            Offset[{1.3457234297675464`, -2.681236366039867}, {
             0.8174674037459532, 1.0621486901260326`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.8339118476495568}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.8339118476495568}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.8339118476495568}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.8339118476495568}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7853970252162881, 1.0621486901260326`}], 
            Offset[{1.3457234297675464`, -2.681236366039867}, {
             0.8174674037459532, 1.0621486901260326`}], 
            Offset[{0, 0}, {0.8645912252589304, 0.8339118476495568}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
             0.8339118476495568}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.8339118476495568}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
             0.8339118476495568}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{67., 9.000000000000016}, {0.8645912252589304, 
             0.8339118476495568}], 
            Offset[{67., -8.999999999999984}, {0.8645912252589304, 
             0.8339118476495568}], 
            Offset[{10.000000000000004`, -8.999999999999998}, {
             0.8645912252589304, 0.8339118476495568}], 
            Offset[{9.999999999999996, 9.000000000000002}, {
             0.8645912252589304, 0.8339118476495568}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["\<\"|1,1/2,1\[RightAngleBracket]\"\>",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontFamily->"Helvetica",
           FontSize->14,
           FontOpacity->1], 
          Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.8339118476495568}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}]}}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
      "\"Relaxation Rate [\\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\)]\"", 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"\[Theta] [rad]\"", HoldForm], TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 23],
  FrameTicks->{{Automatic, Automatic}, {{{0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 8] Pi, 0.39269908169872414`], 
       FormBox["\"\[Pi]/8\"", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox["\"\[Pi]/4\"", TraditionalForm]}}, {{0, 
       FormBox["\"High Field\"", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox["\"Zero Field\"", TraditionalForm]}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 123.}, {All, All}},
  ImageSize->600,
  LabelStyle->Directive[FontFamily -> "Helvetica", FontSize -> 14],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.7853970252162881}, {0, 1.1799607804309706`}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.961471748337779*^9, {3.961471808241518*^9, 3.961471813839981*^9}, {
   3.96147220187612*^9, 3.961472214287307*^9}, {3.961484077262837*^9, 
   3.961484106065338*^9}, 3.961553987522272*^9, {3.961554105873646*^9, 
   3.961554159253417*^9}, 3.961554238417218*^9, {3.961554370594958*^9, 
   3.961554388576505*^9}, 3.961554521657395*^9, 3.961554736065294*^9, 
   3.961554868125845*^9, 3.961556922840807*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"5e9eee2f-861d-47a3-9747-9b9f9573eb25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/teleanuflorin/Desktop/R1_13CH3_pop_all.pdf\>\"", ",", "%470", 
   ",", 
   RowBox[{"ImageResolution", "->", "400"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96147416421566*^9, 3.9614741882094297`*^9}, {
  3.961554191451207*^9, 3.961554192113166*^9}, {3.961554887591057*^9, 
  3.9615548901992598`*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"2c1df312-f550-43de-916f-4a28eb42289a"],

Cell[BoxData["\<\"/Users/teleanuflorin/Desktop/R1_13CH3_pop_all.pdf\"\>"], \
"Output",
 CellChangeTimes->{{3.961474165687038*^9, 3.961474189796027*^9}, 
   3.9615541926580563`*^9, {3.961554888164035*^9, 3.961554890436865*^9}},
 CellLabel->
  "Out[472]=",ExpressionUUID->"e3d6167f-ad0f-480f-a3b5-82681c9b6b49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["labels"], "Input",
 CellChangeTimes->{{3.961554970078092*^9, 3.961554970835526*^9}, {
  3.961555003921825*^9, 3.961555004415444*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"4c4caaaf-5bdb-492e-8e5c-95d58926fd35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"|1,3/2,-1\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,3/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,3/2,1\[RightAngleBracket]\"\>", 
   ",", "\<\"|0,1/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|2,3/2,1\[RightAngleBracket]\"\>", 
   ",", "\<\"|0,1/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|2,3/2,2\[RightAngleBracket]\"\>", 
   ",", "\<\"|2,3/2,-2\[RightAngleBracket]\"\>", 
   ",", "\<\"|2,3/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|2,3/2,-1\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,1\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,-1\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,-1\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,0\[RightAngleBracket]\"\>", 
   ",", "\<\"|1,1/2,1\[RightAngleBracket]\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.961555004795004*^9},
 CellLabel->
  "Out[473]=",ExpressionUUID->"e73bcd6f-7850-49c5-b03c-165dfe2d2551"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cohlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "9"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"labels", "[", 
      RowBox[{"[", 
       RowBox[{"cohlist", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"labels", "[", 
      RowBox[{"[", 
       RowBox[{"cohlist", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cohs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Operator", "[", 
        RowBox[{
         RowBox[{"MatrixRepresentation", "[", 
          RowBox[{"eigs", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "b", ",", "2", ",", 
             RowBox[{"cohlist", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "1"}], "]"}], "]"}]}], "]"}], "]"}], "]"}], 
         ".", 
         RowBox[{"Transpose", "[", 
          RowBox[{"MatrixRepresentation", "[", 
           RowBox[{"eigs", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "b", ",", "2", ",", 
              RowBox[{"cohlist", "[", 
               RowBox[{"[", 
                RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "]"}], "]"}], "]"}], 
          "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"eigs", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cohrelaxdata", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eigs", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "b", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"LiouvilleBracket", "[", 
            RowBox[{
             RowBox[{"cohs", "[", 
              RowBox[{"[", 
               RowBox[{"b", ",", "n"}], "]"}], "]"}], ",", 
             "\[CapitalGamma]DD", ",", 
             RowBox[{"cohs", "[", 
              RowBox[{"[", 
               RowBox[{"b", ",", "n"}], "]"}], "]"}]}], "]"}], "/", 
           RowBox[{"LiouvilleBracket", "[", 
            RowBox[{
             RowBox[{"cohs", "[", 
              RowBox[{"[", 
               RowBox[{"b", ",", "n"}], "]"}], "]"}], ",", 
             RowBox[{"cohs", "[", 
              RowBox[{"[", 
               RowBox[{"b", ",", "n"}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"eigs", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelcoh", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<nZF1\>\"", ",", "\"\<nZF2\>\"", ",", "\"\<nZF3\>\"", ",", 
     "\"\<nZF4\>\"", ",", "\"\<nZF5\>\"", ",", "\"\<nZF6\>\"", ",", 
     "\"\<nZF7\>\"", ",", "\"\<nZF8\>\"", ",", "\"\<J+\>\"", ",", 
     "\"\<J-\>\"", ",", "\"\<2J+#3\>\"", ",", "\"\<2J-#3\>\"", ",", 
     "\"\<2J+#2\>\"", ",", "\"\<2J-#2\>\"", ",", "\"\<2J+#1\>\"", ",", 
     "\"\<2J-#1\>\""}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.961483184718534*^9, 3.961483218092519*^9}, {
   3.961483248189423*^9, 3.961483248620185*^9}, {3.961483328786865*^9, 
   3.961483328939383*^9}, {3.961484415745509*^9, 3.961484415804009*^9}, 
   3.961555031016749*^9, {3.961555165343075*^9, 3.96155539202745*^9}, {
   3.9615555429463797`*^9, 3.961555543563257*^9}, 3.961555595647563*^9, 
   3.961555627801325*^9, {3.961555671274413*^9, 3.961555687854534*^9}, 
   3.961557074816033*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"ed16f84d-ad62-45b4-9286-1aa8eff35a1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"|1,3/2,-1\[RightAngleBracket]\"\>", 
     ",", "\<\"|1,3/2,0\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|1,3/2,0\[RightAngleBracket]\"\>", 
     ",", "\<\"|1,3/2,1\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|1,1/2,0\[RightAngleBracket]\"\>", 
     ",", "\<\"|1,1/2,1\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|1,1/2,0\[RightAngleBracket]\"\>", 
     ",", "\<\"|1,1/2,-1\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|2,3/2,1\[RightAngleBracket]\"\>", 
     ",", "\<\"|2,3/2,2\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|2,3/2,1\[RightAngleBracket]\"\>", 
     ",", "\<\"|2,3/2,0\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|2,3/2,0\[RightAngleBracket]\"\>", 
     ",", "\<\"|2,3/2,-1\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|2,3/2,-1\[RightAngleBracket]\"\>", 
     ",", "\<\"|2,3/2,-2\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|0,1/2,0\[RightAngleBracket]\"\>", 
     ",", "\<\"|1,1/2,1\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|0,1/2,0\[RightAngleBracket]\"\>", 
     ",", "\<\"|1,1/2,-1\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|1,3/2,-1\[RightAngleBracket]\"\>", 
     ",", "\<\"|2,3/2,-2\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|1,3/2,-1\[RightAngleBracket]\"\>", 
     ",", "\<\"|2,3/2,0\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|1,3/2,0\[RightAngleBracket]\"\>", 
     ",", "\<\"|2,3/2,-1\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|1,3/2,0\[RightAngleBracket]\"\>", 
     ",", "\<\"|2,3/2,1\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|1,3/2,1\[RightAngleBracket]\"\>", 
     ",", "\<\"|2,3/2,2\[RightAngleBracket]\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"|1,3/2,1\[RightAngleBracket]\"\>", 
     ",", "\<\"|2,3/2,0\[RightAngleBracket]\"\>"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.961483216154851*^9, 3.961483218394285*^9}, 
   3.961483248908143*^9, 3.961483329445335*^9, 3.961484143635419*^9, {
   3.961555025581013*^9, 3.96155503887121*^9}, 3.9615553931071987`*^9, 
   3.961555543885281*^9, 3.961555596266906*^9, 3.961555658768621*^9, 
   3.9615556939564543`*^9, 3.9615569244641533`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"88b6457f-3847-4562-bb34-dd23c877b566"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"labelcoh", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<nZF      \>\"", ",", "\"\<nZF\>\"", ",", "\"\<nZF\>\"", ",", 
     "\"\<nZF\>\"", ",", "\"\<nZF\>\"", ",", "\"\<nZF\>\"", ",", 
     "\"\<nZF\>\"", ",", "\"\<nZF\>\"", ",", "\"\<J+\>\"", ",", "\"\<J-\>\"", 
     ",", "\"\<2J-\>\"", ",", "\"\<2J+\>\"", ",", "\"\<2J-\>\"", ",", 
     "\"\<2J+\>\"", ",", "\"\<2J+\>\"", ",", "\"\<2J-\>\""}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.961555646404252*^9, 3.961555649023493*^9}, {
  3.961557078090748*^9, 3.9615571022079067`*^9}, {3.961557136126473*^9, 
  3.9615571711933403`*^9}, {3.961557252724485*^9, 3.961557253168625*^9}, {
  3.961557336010149*^9, 3.961557351597397*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"2f8d2da5-77bf-4853-8a21-c3e98de09363"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             RowBox[{"2", "\[Pi]", "*", "140"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"GyromagneticRatio", "[", "1", "]"}], "-", 
                RowBox[{"GyromagneticRatio", "[", "13", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"cohrelaxdata", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "1"}], "]"}], "]"}], "+", 
                RowBox[{"0.001", "*", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "6"}]]}]}], ")"}]}]], "]"}]}], ",", 
          RowBox[{"-", 
           RowBox[{"cohrelaxdata", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "2", ",", "n"}], "]"}], "]"}]}]}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"eigs", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"FrameStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "23"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "600"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Theta] [rad]\>\"", ",", 
       "\"\<Relaxation Rate [\!\(\*SuperscriptBox[\(s\), \(-1\)]\)]\>\""}], 
      "}"}]}], ",", 
    RowBox[{"PlotLabels", "->", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"labelcoh", "[", 
          RowBox[{"[", "n", "]"}], "]"}], ",", "20"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
      "Black", ",", "Black", ",", "Black", ",", "Black", ",", "Black", ",", 
       "Black", ",", "Black", ",", "Black", ",", 
       RowBox[{"Darker", "[", "Blue", "]"}], ",", 
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Red", ",", "Red", ",", 
       "Red", ",", "Red", ",", "Red", ",", "Red"}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "->", "400"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Line", ",", "Red"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Darker", "[", "Blue", "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Line", ",", "Black"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Orange"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameTicks", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Pi]", "/", "8"}], ",", "\"\<\[Pi]/8\>\""}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Pi]", "/", "4"}], ",", "\"\<\[Pi]/4\>\""}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "\"\<High  Field\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Pi]", "/", "4"}], ",", "\"\<Zero Field\>\""}], 
            "}"}]}], "}"}]}], "}"}]}], "}"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.961472597725811*^9, 3.961472600542424*^9}, {
   3.9614728599442987`*^9, 3.9614728941777267`*^9}, 3.961472933518942*^9, {
   3.9614737308422213`*^9, 3.961473788822656*^9}, {3.961473840292376*^9, 
   3.961473873967754*^9}, {3.961474011856665*^9, 3.961474027885377*^9}, {
   3.961482995966414*^9, 3.961483019097636*^9}, {3.961483671517468*^9, 
   3.961483678424617*^9}, {3.96148424544335*^9, 3.961484256276949*^9}, {
   3.9614843229878817`*^9, 3.961484330187072*^9}, {3.961555883998264*^9, 
   3.961555908979261*^9}, {3.961555948597354*^9, 3.961555948702236*^9}, {
   3.961555982692325*^9, 3.961555985335112*^9}, {3.96155700047887*^9, 
   3.961557046212288*^9}, {3.961557256933436*^9, 3.961557280130476*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"9f8f0360-b307-42b6-a45a-7bde77a2f05e"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    TagBox[
     {GrayLevel[0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj8cceucb8biPy0TMCqc
/Zk/MUYVy8S54T/JtUOqFzKnP5047ERMvOA/YWDVAqKrsD/iznRziJ/fPwhY
rBg2tLU/QzbY5Y3q3T9EGHG0+6+6P7NQ8riUWtw/AXDyBlecvz9ZfMm4W+/a
P/xTP0tyO8I/WdBojqen2T/KSLuPv57EP7ud+huCgdg/RBRxwiH3xj+RPaci
e3rXPy6Jb27JQ8k/JKJu5+GP1j/PElpdCYTLP/5vSWzzvtU/5H2O9FW3zT8p
r5cm/ATVP1OLQelD3c8/6zDDRW5f1D8iVJ82w/rQP7FEMKfuy9M/I6Ese/b/
0T/0Ol3RWkjTPx3Yg2Aw/tI/T6WbGMrS0j+ZIMwVcfXTPyOyvaeLadI/vIW/
AcPl1D/Uuaq3IgvSP6JK62w5z9U/F3R53kG20T/nPtw377HWP0u/jRDGadE/
PZlrowWO1z+VglK0sSTRPxbNdy+jY9g/+lp0ACjm0D9Uta6S8jLZPyhGJsFo
rdA/hLewzCH82T/UJGCPzHnQPzxMvlJhv9o/5E9BesFK0D/Kd01W43zbP9XU
lhzIH9A/hn5LJNs03D86TLYq4vDPP/enZ5t859w/1kt+sbWozz/eKoW3+5Td
PwZhVJ5fZs8/o9hTMIw93j8Q40NwSSnPP/wnCSlh4d4/gFfFj+7wzj/RPz/v
rIDfP65L1u7ZvM4/JxGMY9AN4D8vrn3/o4zOP4zXcWE2WeA/EeAo9PBfzj+O
OFbSn6LgP0zNCz9vNs4/AzsbZCPq4D+LiTxH1g/OP51tEQrXL+E/9yWgS+Xr
zT9He4j4z3PhP98B7Wxiys0/RRLdoiK24T8nsgrZGavNP6uxoaIMIek/FZ7E
I6P7yz9MPFIM
       "]]},
     Annotation[#, "Charting`Private`Tag#1"]& ], 
    TagBox[
     {GrayLevel[0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj9bdSD+pjrpPy0TMCqc
/Zk/cSYn0Y0m6D/JtUOqFzKnP37Z6TMPCOc/YWDVAqKrsD+CrJUWP+LlPwhY
rBg2tLU/he1li7y45D9EGHG0+6+6P0J6Namsj+M/AXDyBlecvz9fobbcl2vi
P/xTP0tyO8I/Vvc7bB9R4T/KSLuPv57EP+IUQMKTROA/RBRxwiH3xj+67fEj
DZPePy6Jb27JQ8k/js4csPLE3D/PElpdCYTLP3/f5bt6Ids/5H2O9FW3zT8V
oHXzDKnZP1OLQelD3c8/IqdbIUNa2D8iVJ82w/rQP9e5x0B0Mtc/I6Ese/b/
0T/qVqLsOi7WPx3Yg2Aw/tI/k+o2JeNJ1T+ZIMwVcfXTPwEVDQS5gdQ/vIW/
AcPl1D+fUSOoOtLTP6JK62w5z9U/n7dAeTM40z/nPtw377HWP8RUtHrHsNI/
PZlrowWO1z+I3NJrdDnSPxbNdy+jY9g/BJRKAQ3Q0T9Uta6S8jLZP34JcCWx
ctE/hLewzCH82T98Bv4axR/RPzxMvlJhv9o/owtzmujV0D/Kd01W43zbP6oc
v4Duk9A/hn5LJNs03D+pB+VU1VjQP/enZ5t859w/WFwrusAj0D/eKoW3+5Td
P52qpJPn588/o9hTMIw93j+VbLODmJHPP/wnCSlh4d4/UDOl4XxDzz/RPz/v
rIDfP7jANIuj/M4/JxGMY9AN4D+kbCjWO7zOP4zXcWE2WeA/GY6NtJCBzj+O
OFbSn6LgP+nJ6p8ETM4/AzsbZCPq4D8VBfgqDhvOP51tEQrXL+E/XPlkHjXu
zT9He4j4z3PhP6T/oQkQxc0/RRLdoiK24T/zhm80Qp/NP6uxoaIMIek/Gp7E
I6P7yz9ELEqG
       "]]},
     Annotation[#, "Charting`Private`Tag#2"]& ], 
    TagBox[
     {GrayLevel[0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwVxXssFHAAB3CPMlpqJ68lLc7mEZGZt74MIRrjvFKNaObdaXNCl9UhS6yS
uiFz8iiS95F0hbW8X3Feh5vMOHf3y4ripPrjs4/etST/6wpycnLG//zft8Cp
1upECsxcwpi21SKYHbMwKdljYyGtYjy5RoS+VtfXWpbVmFunRqZsixARPqnA
qW1AuiqV1eu+AeWQOm3rllbQmju3KE824KZNb9l9+w6Jill+2osbkL+xqRRc
woMOCnSeGYshC4B3skM34jsp7bRkMfo9Owt4L3rReECwc7JDDDd1erfe9meo
q27nDOyJcSY3KbHPtQ+Vr6o2bJwlGFG7dEWFNYDLTbQ7XpkSfLud/yOQO4TU
UaGquEuCgAcua66CETRVBUVp/pZAn1Zm3bMzigGBXRvvrBTUctP0rf0xeHZN
GBXSJdCdvhdu8Wccvp5ae8EsCdinBjXoPydg1OzJoMRI8T6LJ9+z8hWpz0Xq
CUVScC6I4u1GJrFyms3O/iTF6rl5G2njFGx6mDVJ61I4seMqDubz0Z02NVyq
TKA5xDCviJxGpLNZ7v5xAlpr/eNNyxkYPQxpjzYlYHEbBvVkM/Bgx3oLHQkc
fT74R/Bm4Wxh6cbwIehnXAxazphD4EptkVUYQTbT22DOah6mw6wjBjEE29XR
xRmr89DtV7T3SyFYMMni7hYKYBj+JrTnLkHFdIBFntMClI7KAnLyCWSGKsYR
wgXEeT2qq2QTjAHSusxFMNL9mIYvCQwpeZGjqkvY3F1maNQT5PHpEdahS7Bv
sp9lcAnybYPGyzhLKO0vTg36SKDooBNFXV+CwdPdjvYvBKUJlEN8cyGGAr2K
K0cJPNLv/xq5KUSaw60m6jSBu5qAo98mhDxfy9JukaC2sZxzWG8NsL4aW3r+
O/4CZ6xMZQ==
       "]]},
     Annotation[#, "Charting`Private`Tag#3"]& ], 
    TagBox[
     {GrayLevel[0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj9wmMLNc6PqPy0TMCqc
/Zk/QXscA7Hr6j/JtUOqFzKnPyOf1s6QM+s/YWDVAqKrsD/8DxKQy3rrPwhY
rBg2tLU/U3CD1BzB6z9EGHG0+6+6P4ALoY5EBuw/AXDyBlecvz9Bz5kbCErs
P/xTP0tyO8I/tcueEDOM7D/KSLuPv57EPyciBMuXzOw/RBRxwiH3xj8MMK3C
DwvtPy6Jb27JQ8k/IZK9oXtH7T/PElpdCYTLP/ZJYSfDge0/5H2O9FW3zT9D
o4Pd1LntP1OLQelD3c8/GpN1qqXv7T8iVJ82w/rQP8L14EcwI+4/I6Ese/b/
0T8JYxeodFTuPx3Yg2Aw/tI/HMn7UXeD7j+ZIMwVcfXTP2c+orpAsO4/vIW/
AcPl1D8fzHKi3NruP6JK62w5z9U/BL1EelkD7z/nPtw377HWP4sjotPHKe8/
PZlrowWO1z/VHkDeOU7vPxbNdy+jY9g/aYLB88Jw7z9Uta6S8jLZP/1UEjJ3
ke8/hLewzCH82T8S+BEka7DvPzxMvlJhv9o/i5HTd7PN7z/Kd01W43zbPxSz
csFk6e8/hn5LJNs03D+XYKekyQHwP/enZ5t859w/7+81cikO8D/eKoW3+5Td
P7Eo22rbGfA/o9hTMIw93j80EHjb6CTwP/wnCSlh4d4/AjYStFov8D/RPz/v
rIDfP4ksSoI5OfA/JxGMY9AN4D+5ehZujULwP4zXcWE2WeA/HqxYOF5L8D+O
OFbSn6LgP3PT7zqzU/A/AzsbZCPq4D/ywPhpk1vwP51tEQrXL+E/7RP4VQVj
8D9He4j4z3PhP80LtS4PavA/RRLdoiK24T8VhJXGtnDwP6uxoaIMIek/XIpV
ptPh8D+9sEmm
       "]]},
     Annotation[#, "Charting`Private`Tag#4"]& ], 
    TagBox[
     {GrayLevel[0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj8QYLVA0DzqPy0TMCqc
/Zk/I8+OxSrV6j/JtUOqFzKnPx9B2Mhlf+s/YWDVAqKrsD9Dw6JR2DrsPwhY
rBg2tLU/3IqanpIF7T9EGHG0+6+6P8yoRSpA3O0/AXDyBlecvz9uzbpqSbru
P/xTP0tyO8I/UHC2kT6a7z/KSLuPv57EP/4tIfY8O/A/RBRxwiH3xj8Oz18p
6KTwPy6Jb27JQ8k/Z6eg2w8I8T/PElpdCYTLP2Q0dstNY/E/5H2O9FW3zT+/
cKIh6bXxP1OLQelD3c8/aQQ2U77/8T8iVJ82w/rQP+1vBJ4ZQfI/I6Ese/b/
0T97pl3dj3ryPx3Yg2Aw/tI/1FL/99ys8j+ZIMwVcfXTPxJqncDK2PI/vIW/
AcPl1D/Vj8MuIP/yP6JK62w5z9U/9clHa5cg8z/nPtw377HWPz3xAtHYPfM/
PZlrowWO1z+h/mU0eVfzPxbNdy+jY9g/8G90J/pt8z9Uta6S8jLZP3OPOFPL
gfM/hLewzCH82T8fzsJQTJPzPzxMvlJhv9o/dkmips6i8z/Kd01W43zbPwoO
f7eXsPM/hn5LJNs03D9pCdOH4rzzP/enZ5t859w/q5sVUOHH8z/eKoW3+5Td
P8OWdtm+0fM/o9hTMIw93j8vbfCnn9rzP/wnCSlh4d4/Q1Wo9qLi8z/RPz/v
rIDfPyioUozj6fM/JxGMY9AN4D+IakhtePDzP4zXcWE2WeA/Kv6McHX28z+O
OFbSn6LgP+fDarzr+/M/AzsbZCPq4D9qb6su6gD0P51tEQrXL+E/Zu7Vs30F
9D9He4j4z3PhP4nwT5CxCfQ/RRLdoiK24T9bGsedjw30P6uxoaIMIek/ZgNz
Wb4/9D9uAVdf
       "]]},
     Annotation[#, "Charting`Private`Tag#5"]& ], 
    TagBox[
     {GrayLevel[0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj9RFtHG+1zjPy0TMCqc
/Zk/5seTFE185D/JtUOqFzKnP1o4b0Dko+U/YWDVAqKrsD9e4JwaNdDmPwhY
rBg2tLU/GQbp+Ev95z9EGHG0+6+6PxTnycDeJuk/AXDyBlecvz9q15vVdUjq
P/xTP0tyO8I/9ase87Rd6z/KSLuPv57EP8A1DOm6Yuw/RBRxwiH3xj9w7+Us
f1TtPy6Jb27JQ8k/lTTKzhAx7j/PElpdCYTLP2Wobhem9+4/5H2O9FW3zT+B
YIaYfqjvP1OLQelD3c8/0xk5vFMi8D8iVJ82w/rQP/2knNvaZvA/I6Ese/b/
0T/En9/6wqLwPx3Yg2Aw/tI/aRR8AAXX8D+ZIMwVcfXTPy43NwmTBPE/vIW/
AcPl1D8Al3P2TSzxP6JK62w5z9U/vvfEPwBP8T/nPtw377HWP3ir3FdcbfE/
PZlrowWO1z+C51VD/YfxPxbNdy+jY9g/yLqyYWif8T9Uta6S8jLZP0ruYb8P
tPE/hLewzCH82T8JTEuJVMbxPzxMvlJhv9o/fKuzZ4nW8T/Kd01W43zbP4+8
f6P05PE/hn5LJNs03D8fsZUK0vHxP/enZ5t859w/jZ00klT98T/eKoW3+5Td
P7DFXrunB/I/o9hTMIw93j9JwdS/8BDyP/wnCSlh4d4/sUDXjk8Z8j/RPz/v
rIDfPxq+uKDfIPI/JxGMY9AN4D/gC62nuCfyP4zXcWE2WeA/sgx+I+8t8j+O
OFbSn6LgP0Hx/9yUM/I/AzsbZCPq4D+r4V5NuTjyP51tEQrXL+E/akO09Gk9
8j9He4j4z3PhP5tIvaKyQfI/RRLdoiK24T/1hg60nUXyP6uxoaIMIek/GvS5
nz5s8j/TkVY2
       "]]},
     Annotation[#, "Charting`Private`Tag#6"]& ], 
    TagBox[
     {GrayLevel[0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj+YTT4QdMrpPy0TMCqc
/Zk/vSbXPrjJ6j/JtUOqFzKnPyH40lgXues/YWDVAqKrsD+m+er6VZfsPwhY
rBg2tLU/HgqFUcdj7T9EGHG0+6+6P/myyblJHu4/AXDyBlecvz9ej3eyOMfu
P/xTP0tyO8I/2uQe2VVf7z/KSLuPv57EP59lTzSt5+8/RBRxwiH3xj8SGcKt
vDDwPy6Jb27JQ8k/EMrxcwVn8D/PElpdCYTLP6Y3CX1al/A/5H2O9FW3zT8Y
MeucX8LwP1OLQelD3c8/ylVxZa7o8D8iVJ82w/rQP/9H4KHTCvE/I6Ese/b/
0T/op5BOTinxPx3Yg2Aw/tI/1spNlY9E8T+ZIMwVcfXTPzJ0Xm77XPE/vIW/
AcPl1D/gZd6e6XLxP6JK62w5z9U/CSOs4qaG8T/nPtw377HWP7OPPSF2mPE/
PZlrowWO1z+55j6ZkajxPxbNdy+jY9g/oC2m9yu38T9Uta6S8jLZP5dvv1Rx
xPE/hLewzCH82T8kum8ViNDxPzxMvlJhv9o/MMArsZHb8T/Kd01W43zbP0YP
YF6r5fE/hn5LJNs03D84gqWn7u7xP/enZ5t859w/xRBT7HH38T/eKoW3+5Td
P/DU985I//E/o9hTMIw93j8GRCCUhAbyP/wnCSlh4d4/WFiRczQN8j/RPz/v
rIDfP2pU5t1lE/I/JxGMY9AN4D/NDEC4JBnyP4zXcWE2WeA/V6p6j3se8j+O
OFbSn6LgP5o+KsRzI/I/AzsbZCPq4D9/5m+wFSjyP51tEQrXL+E/N4qQyGgs
8j9He4j4z3PhP+svE7dzMPI/RRLdoiK24T9uyQ51PDTyP6uxoaIMIek/GfS5
nz5s8j+Wi1BB
       "]]},
     Annotation[#, "Charting`Private`Tag#7"]& ], 
    TagBox[
     {GrayLevel[0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwVy30s1HEAx3HPRWEewirLYx4mdHSXefgkmYTpkIdSc3maXR6uSzaUzEN5
6K7J2oyjO2sWVm4jqeYW1UZ0KJyHwxUJi7nfV4iS/njv9dfb8mp6WKKaioqK
w27/DeV7N7kfvgmdDo1HHe5KHDNydaz5U4USG6ZtNVeJnja/RlNaAxpX/Y8K
GpVgxQ2riZpaICMZ/cXjSuyNbjajt7bBJ3uE6aBB4YwZp3Xr+Ss8DJxQP29P
QTVDqRVVI0Gy/KldewCF7XAEXffsAk2DLdwTT6H37Gu+pPYdhmMYXcPZu78x
p8ty/QNA/7os5FNwLklP6/HrQabLJsaFFKSGFy9rF35ELf1+2aSYwuwtHrnQ
3o8xr4SCDQmF8DLfBT+5FGlJPS85fRSsIuro3b8H8ONUanr+KAVroVPOr51B
NETTGNEKCuaygjjXv0PImxsKPrJIocqi7wBn7TOmXFPfb65SeFMkUe2e+wKZ
mrRUc5OC6NzSNQ/pMDauDDjH7lCY95lkrIhHwPYdqjbSJPCuYtdr8kahcJtr
8NEhMOnPcqmPl4Edzub/1COIaHtWoaSNgbkWecnZiKCwvaXPcnsMPJt8uq4p
gVdwZxhLMo5Yaqe18iBBb1ZI5LfcCaS0zel/Micovh1kM+E+icTppKi3FgTr
DcnVufOTSBHoCDKtCaYci9q3KuUo/Q7TVVuCelm4a7n3FDYFXHjYE2zbaTuw
FFOw0qtYCnMkGARWmu9M48lYa/xpJwI7g/L4Ad0ZyLtrbuxzJigf5bDoMTMI
NMnJE7sQ8E5GDtWJZmDcm3WXcZxA3fNQgvXiDPQNQr0f0wgEqQY6oy4KsOqY
2stuBAE59zakXAVWH2gZW58g8DeUi6xeKDDLrQ/xpRM0iYWi/ZYLSFLnxnSC
4B+a0EkJ
       "]]},
     Annotation[#, "Charting`Private`Tag#8"]& ], 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj/4KNsGoHrrPy0TMCqc
/Zk/4BNMZ7He6j/JtUOqFzKnP+Sjy9atj+o/YWDVAqKrsD9Ggcy1X0HqPwhY
rBg2tLU/aNszQxL06T9EGHG0+6+6P1WLaukLqOk/AXDyBlecvz+nT2AejV3p
P/xTP0tyO8I/VdPdgc8U6T/KSLuPv57EPw2KEj8Fzug/RBRxwiH3xj+pgfix
WInoPy6Jb27JQ8k/H+VITexG6D/PElpdCYTLP2jcmrraBug/5H2O9FW3zT9K
vg0sN8nnP1OLQelD3c8/DuiY1Q2O5z8iVJ82w/rQP/WwtYNkVec/I6Ese/b/
0T+PVU3xQ9TmPx3Yg2Aw/tI/4oBm1KOc5j+ZIMwVcfXTP9EEgi0goOY/vIW/
AcPl1D+DH9+PxHLmP6JK62w5z9U/EowxC6tH5j/nPtw377HWP8P0S/zBHuY/
PZlrowWO1z93wh0H9vflPxbNdy+jY9g/MjdwkjLT5T9Uta6S8jLZP6udGTRi
sOU/hLewzCH82T9qhfUNb4/lPzxMvlJhv9o/eldmHENw5T/Kd01W43zbP07t
cnfIUuU/hn5LJNs03D+cG8GH6TblP/enZ5t859w/wyPDMJEc5T/eKoW3+5Td
P6v3b/GqA+U/o9hTMIw93j/smdL8IuzkP/wnCSlh4d4/IiWoS+bV5D/RPz/v
rIDfPwrBKajiwOQ/JxGMY9AN4D8VwAK1Bq3kP4zXcWE2WeA/hVNV8EGa5D+O
OFbSn6LgP7sik7OEiOQ/AzsbZCPq4D+xjdMwwHfkP51tEQrXL+E/XQw4buZn
5D9He4j4z3PhPwZB2D/qWOQ/RRLdoiK24T/1CZtAv0rkP6uxoaIMIek/loUP
oYJ/4z+BN06t
       "]]},
     Annotation[#, "Charting`Private`Tag#9"]& ], 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj97P6DbZ3zqPy0TMCqc
/Zk/r1xGpio06j/JtUOqFzKnP8s4jNpK7Ok/YWDVAqKrsD/ux1AZEKXpPwhY
rBg2tLU/mmff1L5e6T9EGHG0+6+6P2zMwRqXGek/AXDyBlecvz+tCMmN09Xo
P/xTP0tyO8I/OgzEmKiT6D/KSLuPv57EP8S1Xt5DU+g/RBRxwiH3xj/ip7Xm
yxToPy6Jb27JQ8k/zkWlB2DY5z/PElpdCYTLP/eNAYIYnuc/5H2O9FW3zT+r
NN/LBmbnP1OLQelD3c8/0UTt/jUw5z8iVJ82w/rQPyrigWGr/OY/I6Ese/b/
0T/kdEsBZ8vmPx3Yg2Aw/tI/0A5nV2Sc5j+ZIMwVcfXTP4WZwO6ab+Y/vIW/
AcPl1D/OC/AG/0TmP6JK62w5z9U/6BoeL4Ic5j/nPtw377HWP2G0wNUT9uU/
PZlrowWO1z8YuSLLodHlPxbNdy+jY9g/h1WhtRiv5T9Uta6S8jLZP/CCUHdk
juU/hLewzCH82T/X31CFcG/lPzxMvlJhv9o/ZEaPMShS5T/Kd01W43zbP9ck
8Od2NuU/hn5LJNs03D/BFhRgSBzlP/enZ5t859w/Evj2xIgD5T/eKoW3+5Td
P4mGrNMk7OQ/o9hTMIw93j+Ft3LyCdbkP/wnCSlh4d4/6Ws+QSbB5D/RPz/v
rIDfP95+zqRoreQ/JxGMY9AN4D974jXNwJrkP4zXcWE2WeA/sX+xOB+J5D+O
OFbSn6LgPwwxgzN1eOQ/AzsbZCPq4D8JVnHVtGjkP51tEQrXL+E/EbBy/dBZ
5D9He4j4z3PhP1TA+Eu9S+Q/RRLdoiK24T/Fzzccbj7kP6uxoaIMIek/koUP
oYJ/4z8hKFG8
       "]]},
     Annotation[#, "Charting`Private`Tag#10"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj/RpxDd6PHpPy0TMCqc
/Zk/09B3viV06T/JtUOqFzKnP5A2jrwhBuk/YWDVAqKrsD80MDhuTqboPwhY
rBg2tLU/aiVtZQlT6D9EGHG0+6+6P8GGYwG8Cug/AXDyBlecvz8YX8a57cvn
P/xTP0tyO8I/gRFExkyV5z/KSLuPv57EPz1mq4SwZec/RBRxwiH3xj9nrVUr
GDznPy6Jb27JQ8k//LoniacX5z/PElpdCYTLP6ms//Gi9+Y/5H2O9FW3zT80
oFECa9vmP1OLQelD3c8/Ck2Hl3jC5j8iVJ82w/rQPxWYPypZrOY/I6Ese/b/
0T+ZaLWaq5jmPx3Yg2Aw/tI/6k50bx2H5j+ZIMwVcfXTPya4P35od+Y/vIW/
AcPl1D82FHzzUGnmP6JK62w5z9U/9Ft5q6Nc5j/nPtw377HWPxKXddE0UeY/
PZlrowWO1z8jsk+53kbmPxbNdy+jY9g/EXND6oA95j9Uta6S8jLZP0IvbFL/
NOY/hLewzCH82T/K0BecQS3mPzxMvlJhv9o/KzManzIm5j/Kd01W43zbPxav
Tum/H+Y/hn5LJNs03D8dW0xa2RnmP/enZ5t859w/Fd8Ez3AU5j/eKoW3+5Td
P9FMmtp5D+Y/o9hTMIw93j/13TKK6QrmP/wnCSlh4d4/of31MbYG5j/RPz/v
rIDfP5xmsEHXAuY/JxGMY9AN4D8tkuAfRf/lP4zXcWE2WeA/Vu0jCvn75T+O
OFbSn6LgP76FKvrs+OU/AzsbZCPq4D/H93uOG/blP51tEQrXL+E/I9t29n/z
5T9He4j4z3PhPwP4DOEV8eU/RRLdoiK24T8eMtNt2e7lP6uxoaIMIek/GxM0
Vt/b5T+Mz0pz
       "]]},
     Annotation[#, "Charting`Private`Tag#11"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj82QGpswyDjPy0TMCqc
/Zk/B9mtJ41h4z/JtUOqFzKnP6+jhTryquM/YWDVAqKrsD9JFoHcG/njPwhY
rBg2tLU/veTEgaRI5D9EGHG0+6+6Px0891rMluQ/AXDyBlecvz8sbmUIi+Hk
P/xTP0tyO8I/UySloIYn5T/KSLuPv57EP7OUF2T6Z+U/RBRxwiH3xj8EKs2Q
lqLlPy6Jb27JQ8k/Cp8AOWDX5T/PElpdCYTLPz/0bx6VBuY/5H2O9FW3zT+N
W2c6lTDmP1OLQelD3c8/OAnQDNJV5j8iVJ82w/rQPyteq/nCduY/I6Ese/b/
0T9zkzSu3ZPmPx3Yg2Aw/tI/hwa8hpGt5j+ZIMwVcfXTP1oTHBNFxOY/vIW/
AcPl1D8kgdsHVdjmP6JK62w5z9U/Xa1HGBTq5j/nPtw377HWP52id1zL+eY/
PZlrowWO1z8WbQUEuwfnPxbNdy+jY9g/1cEoLBsU5z9Uta6S8jLZP3k9Qb8c
H+c/hLewzCH82T9GvllO6ijnPzxMvlJhv9o/Aw4d3Kgx5z/Kd01W43zbP/Y6
J5V4Oec/hn5LJNs03D+Hb2F0dUDnP/enZ5t859w/oMC407dG5z/eKoW3+5Td
P8cFaOpUTOc/o9hTMIw93j8h0H06X1HnP/wnCSlh4d4/LqFv7+ZV5z/RPz/v
rIDfPzx8iC/6Wec/JxGMY9AN4D8pCuZhpV3nP4zXcWE2WeA/XNyQavNg5z+O
OFbSn6LgP+xNEd7tY+c/AzsbZCPq4D8lbLctnWbnP51tEQrXL+E/PJujzQhp
5z9He4j4z3PhP6KNeFU3a+c/RRLdoiK24T86D36cLm3nP6uxoaIMIek/jxEZ
hFt15z+wv0Gt
       "]]},
     Annotation[#, "Charting`Private`Tag#12"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwVxX0slHEAB3CEISwv561jHTWxvCSJ0DcjvVzWcpKy8j69EMdw2yktLyNi
M7MsMofZIrG8lKwrUs77a06c9+f33GVeJvIa1R+ffVjBUd5hCnJychb//P9K
jmulPTMe/JMmos14Gax0bC0L/xQgeFG/Nt9dBlG9+yt9uwqsBESqsVVkCAoc
VhBU1mC3ObP/XrsUKn5VBg519QixTGQupknhYcCt237ThHkmj3vWUwr56BXl
64VCVPOi2TYqUuxwwI5xboFi6/uS5W4aHRc+5AhffoH9vJeL43MaHrrcFtb6
V0Q4aYRxwmlYZ0Q9ELmLwKrR6/FwptGrffOWakonBgz260p0aMw9zF691tgN
zeKj/j3LBJxMN5m7pBf6tLG0qZ/A1KfYoXWrD3Nm1VfRQGBWcoz/e68f5W9f
W28WERiLkwNtdweQ0qZ+JDOdoOBQF4O7Noj8gC2T4jiC5lShfCs1hJynHm50
KIHg0nyEU+8w6LRhhokvAX1m/NRS7XfU5fKclS8SuBbcL1XKHsGzd0oDd10J
9LoTbEpDxBiSKXwzPEHgU1+du2I3irLV24YLFgQpjTVdrJ1RhC21sz6xCFwu
f/QOEv6A6i6TjjUi6Ejw8p1NHENSdNKTBR2CtEfsw2P24/C38stjaBKsV4S/
SKTH4Sn8JRpRIZiwTG3czpOAF9EWY6pIUCrm2Ga5TiB6dsaM7FHYMVe1CJqe
QGmW9R3GDoV+YKnq8STCEyv4ZRsUzLWyQvo0pqBdHnEgY41C1gg3yOHGFDid
LGbTCoVsR9+BYsEUluIyqmyWKexzPhhq9nMKEjG7ZWaBQlGkltqIzTRO85WO
d89TOM9P3+iNnQZPWZwsk1E4py0RmDZM4zM1SNlJKVTWlgjUWTIY6dj7To5R
+AvZWU1Y
       "]]},
     Annotation[#, "Charting`Private`Tag#13"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwVx30s1HEAx3GucCgbLlnUnIcdUh4yJQ+fmceiebqQajkPM6O4Hmih1cI0
xhZWt8QcZXMScqyYKyp5fn483MPvvhP+uM3I06WuP95778WMT49IomloaNip
+//QUi+Bq3kmfJxXk3toFM4YO9lX/uGBZaAtGJ6Ro1/o23DcpR7GonSzwi45
OHHTNL6gGcqs5k2lUA56TKOpW5sQWjG0vIe9cviZctv2P3yGzmCn9TIlh2bG
hnZ0pQi5FaeC/RkUVJEIvuvRA8m5VlVdGIWBoM5SUdU3ONvoFyaVU/BjcHuY
2z8QI0tO1BNTOPs8/U6/bz+UPFFKl4UCo0axN3XzBmEi80zjxSugyC3ZvNox
jFfvPm1+r1Igsshn1XdpFBqN4Y/CphSwZFe79e6NgZ0iz1PRCKxqHLJ//x3H
ext9pu5pgpNzz+KcDiYgtxRVHYQQ8CyGjnG3JsFqmsgoTCHoyhdp9pIpNHrT
L11/SsC/vJ7mPjoNa8INsqkgWPFePK9smcFOYFJB/lsCL15qrVbJLMqL/DPp
HwlMhrMcaxPmEDr8MoDVTcAWNr3YcJnHvtHFlaA+gryO5iGmah5lB7vi3hEC
z5DuCI5oAbYWh6OlUwQDWVeiqBwxykNSwxbmCQoeB1uLXRdR5ll2n1oi2K5P
fp2zsgiDOq95axnBsn1+x375EoxjuQ++UAS1c5FOxV7LMNTUuTVBCFQsXTuO
bBktFe2T3BWCcUDZ+EQClqSU0fqLgGVYnDB2VIqsra8nalcJime5HLdrUoxX
0x0i1ghKLkRNVPOl+Nkezh5Q+5CHWaLVmhT7uzf6GesEb24b6s06ysAJYHu6
qx2YXbgzek8G7b4Gc2+1/Y2W+JbtMpQ2743Yqi1oqeEfYa7C3Ng1SiIm+Af9
V1BF
       "]]},
     Annotation[#, "Charting`Private`Tag#14"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj/uXDLkRQ/yPy0TMCqc
/Zk/Y6XFoRjD8T/JtUOqFzKnP2TsICD7bfE/YWDVAqKrsD9Uq7vbQRDxPwhY
rBg2tLU/h8c/teSq8D9EGHG0+6+6P484au+NP/A/AXDyBlecvz99TF+eEqHv
P/xTP0tyO8I/mqljdx3B7j/KSLuPv57EP+q91xzi5O0/RBRxwiH3xj/Oe1q2
ixHtPy6Jb27JQ8k/HsvYUTxL7D/PElpdCYTLPyGxLXLAlOs/5H2O9FW3zT9t
ONXFie/qP1OLQelD3c8/FxGuYt9b6j8iVJ82w/rQPxA6Ec0o2ek/I6Ese/b/
0T/2zF5OPGbpPx3Yg2Aw/tI/PnQbGaIB6T+ZIMwVcfXTP8dF34fGqeg/vIW/
AcPl1D88+pKrG13oP6JK62w5z9U//YWKMi0a6D/nPtw377HWP203FGeq3+c/
PZlrowWO1z+lHE6gaaznPxbNdy+jY9g/BDoxumd/5z9Uta6S8jLZP//6qGLF
V+c/hLewzCH82T+ofZRnwzTnPzxMvlJhv9o/+YbVu74V5z/Kd01W43zbP9P9
G5os+uY/hn5LJNs03D8VB3T5luHmP/enZ5t859w/kOLuaJnL5j/eKoW3+5Td
P17sLFbet+Y/o9hTMIw93j+KPzm5HKbmP/wnCSlh4d4/Xm/JGxaW5j/RPz/v
rIDfP5nJdPCUh+Y/JxGMY9AN4D/ZRIkua3rmP4zXcWE2WeA/kh0AKHFu5j+O
OFbSn6LgPxeSRJCEY+Y/AzsbZCPq4D8SO8Orh1nmP51tEQrXL+E/GT1uoWBQ
5j9He4j4z3PhP9M4euj4R+Y/RRLdoiK24T8y5YvNPEDmP6uxoaIMIek/GxM0
Vt/b5T/Lwk1f
       "]]},
     Annotation[#, "Charting`Private`Tag#15"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], PointSize[
       NCache[
        Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj98d9e1O47pPy0TMCqc
/Zk/5jfxUfiu6T/JtUOqFzKnP3Zj6VIlwOk/YWDVAqKrsD+WL8+8PMDpPwhY
rBg2tLU/wuhg2h+v6T9EGHG0+6+6PwwI91M3juk/AXDyBlecvz8gJkHlTWDp
P/xTP0tyO8I/Ol2lhicp6T/KSLuPv57EP5PEWq/s7Og/RBRxwiH3xj/BbGu/
kK/oPy6Jb27JQ8k/nv4ZUlp06D/PElpdCYTLPyy7EwGkPeg/5H2O9FW3zT8+
Xbfb1QzoP1OLQelD3c8/NoFAX4fi5z8iVJ82w/rQPy+kMoa0vuc/I6Ese/b/
0T+8o5ZV9KDnPx3Yg2Aw/tI/ZHNfsKaI5z+ZIMwVcfXTP1+Nat0Vdec/vIW/
AcPl1D/oHrFYjGXnP6JK62w5z9U/9gMWXmFZ5z/nPtw377HWPyNrOe/+T+c/
PZlrowWO1z+Ka9ev40jnPxbNdy+jY9g/hKcPWKJD5z9Uta6S8jLZPxxA/Onf
P+c/hLewzCH82T+GmqJmUT3nPzxMvlJhv9o/czcNb7k75z/Kd01W43zbP1rg
5wrmOuc/hn5LJNs03D+6EYGurjrnP/enZ5t859w/Fqf1h/I65z/eKoW3+5Td
P0QkmhGXO+c/o9hTMIw93j+a1RTjhjznP/wnCSlh4d4/ftDjuLA95z/RPz/v
rIDfP9uo46kGP+c/JxGMY9AN4D//CwyDfUDnP4zXcWE2WeA/oBeKQgxC5z+O
OFbSn6LgP5noZayrQ+c/AzsbZCPq4D/KddnzVUXnP51tEQrXL+E/1ShcdQZH
5z9He4j4z3PhPzlcJH65SOc/RRLdoiK24T8tlH4ebErnP6uxoaIMIek/lhEZ
hFt15z/RlEqZ
       "]]},
     Annotation[#, "Charting`Private`Tag#16"]& ]}, {{{{}, {GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.218616859879362}], 
            Offset[{1.5950544602546888`, -2.540826886826732}, {
             0.8173501227157967, 0.218616859879362}], 
            Offset[{0, 0}, {0.8644671834328002, 0.022902806560905518`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.022902806560905518`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.022902806560905518`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.022902806560905518`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.218616859879362}], 
            Offset[{1.5950544602546888`, -2.540826886826732}, {
             0.8173501227157967, 0.218616859879362}], 
            Offset[{0, 0}, {0.8644671834328002, 0.022902806560905518`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.022902806560905518`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.022902806560905518`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.022902806560905518`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{51., 9.500000000000012}, {0.8644671834328002, 
             0.022902806560905518`}], 
            Offset[{51., -9.499999999999988}, {0.8644671834328002, 
             0.022902806560905518`}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 0.022902806560905518`}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 0.022902806560905518`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"nZF\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{30.5, 6.772360450213455*^-15}, \
{0.8644671834328002, 0.022902806560905518}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.21861685987936214`}], 
            Offset[{2.2432412843527016`, -1.9919509381949245`}, {
             0.8173501227157967, 0.21861685987936214`}], 
            Offset[{0, 0}, {0.8644671834328002, 0.10951677227224324`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.10951677227224324`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.10951677227224324`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.10951677227224324`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.21861685987936214`}], 
            Offset[{2.2432412843527016`, -1.9919509381949245`}, {
             0.8173501227157967, 0.21861685987936214`}], 
            Offset[{0, 0}, {0.8644671834328002, 0.10951677227224324`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.10951677227224324`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.10951677227224324`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.10951677227224324`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{51., 9.500000000000012}, {0.8644671834328002, 
             0.10951677227224324`}], 
            Offset[{51., -9.499999999999988}, {0.8644671834328002, 
             0.10951677227224324`}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 0.10951677227224324`}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 0.10951677227224324`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"nZF\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{30.5, 6.772360450213455*^-15}, \
{0.8644671834328002, 0.10951677227224324}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.079739966869411}], 
            Offset[{2.317774648669811, -1.9047101296479556`}, {
             0.8173501227157967, 1.079739966869411}], 
            Offset[{0, 0}, {0.8644671834328002, 0.9787728084088607}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.9787728084088607}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.9787728084088607}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.9787728084088607}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.079739966869411}], 
            Offset[{2.317774648669811, -1.9047101296479556`}, {
             0.8173501227157967, 1.079739966869411}], 
            Offset[{0, 0}, {0.8644671834328002, 0.9787728084088607}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.9787728084088607}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.9787728084088607}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.9787728084088607}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{51., 9.500000000000012}, {0.8644671834328002, 
             0.9787728084088607}], 
            Offset[{51., -9.499999999999988}, {0.8644671834328002, 
             0.9787728084088607}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 0.9787728084088607}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 0.9787728084088607}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"nZF\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{30.5, 6.772360450213455*^-15}, \
{0.8644671834328002, 0.9787728084088607}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.0551334855487289`}], 
            Offset[{1.801112010389546, -2.399165589539523}, {
             0.8173501227157967, 1.0551334855487289`}], 
            Offset[{0, 0}, {0.8644671834328002, 0.8914737095360231}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.8914737095360231}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.8914737095360231}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.8914737095360231}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.0551334855487289`}], 
            Offset[{1.801112010389546, -2.399165589539523}, {
             0.8173501227157967, 1.0551334855487289`}], 
            Offset[{0, 0}, {0.8644671834328002, 0.8914737095360231}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.8914737095360231}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.8914737095360231}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.8914737095360231}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{51., 9.500000000000012}, {0.8644671834328002, 
             0.8914737095360231}], 
            Offset[{51., -9.499999999999988}, {0.8644671834328002, 
             0.8914737095360231}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 0.8914737095360231}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 0.8914737095360231}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"nZF\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{30.5, 6.772360450213455*^-15}, \
{0.8644671834328002, 0.8914737095360231}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.2655623907196172`}], 
            Offset[{2.9415704588686413`, -0.5892055969789591}, {
             0.8173501227157967, 1.2655623907196172`}], 
            Offset[{0, 0}, {0.8644671834328002, 1.2409524788149537`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             1.2409524788149537`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.2409524788149537`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.2409524788149537`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.2655623907196172`}], 
            Offset[{2.9415704588686413`, -0.5892055969789591}, {
             0.8173501227157967, 1.2655623907196172`}], 
            Offset[{0, 0}, {0.8644671834328002, 1.2409524788149537`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             1.2409524788149537`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.2409524788149537`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.2409524788149537`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{51., 9.500000000000012}, {0.8644671834328002, 
             1.2409524788149537`}], 
            Offset[{51., -9.499999999999988}, {0.8644671834328002, 
             1.2409524788149537`}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 1.2409524788149537`}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 1.2409524788149537`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"nZF\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{30.5, 6.772360450213455*^-15}, \
{0.8644671834328002, 1.2409524788149537}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.1514269103347545`}], 
            Offset[{2.9995603114781564`, 0.05136085868699834}, {
             0.8173501227157967, 1.1514269103347545`}], 
            Offset[{0, 0}, {0.8644671834328002, 1.1535306748631848`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             1.1535306748631848`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.1535306748631848`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.1535306748631848`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.1514269103347545`}], 
            Offset[{2.9995603114781564`, 0.05136085868699834}, {
             0.8173501227157967, 1.1514269103347545`}], 
            Offset[{0, 0}, {0.8644671834328002, 1.1535306748631848`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             1.1535306748631848`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.1535306748631848`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.1535306748631848`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{51., 9.500000000000012}, {0.8644671834328002, 
             1.1535306748631848`}], 
            Offset[{51., -9.499999999999988}, {0.8644671834328002, 
             1.1535306748631848`}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 1.1535306748631848`}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 1.1535306748631848`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"nZF\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{30.5, 6.772360450213455*^-15}, \
{0.8644671834328002, 1.1535306748631848}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.1514269103347543`}], 
            Offset[{2.464364196129266, -1.71082117967839}, {
             0.8173501227157967, 1.1514269103347543`}], 
            Offset[{0, 0}, {0.8644671834328002, 1.066132184315777}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             1.066132184315777}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.066132184315777}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.066132184315777}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.1514269103347543`}], 
            Offset[{2.464364196129266, -1.71082117967839}, {
             0.8173501227157967, 1.1514269103347543`}], 
            Offset[{0, 0}, {0.8644671834328002, 1.066132184315777}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             1.066132184315777}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.066132184315777}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.066132184315777}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{51., 9.500000000000012}, {0.8644671834328002, 
             1.066132184315777}], 
            Offset[{51., -9.499999999999988}, {0.8644671834328002, 
             1.066132184315777}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 1.066132184315777}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 1.066132184315777}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"nZF\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{30.5, 6.772360450213455*^-15}, \
{0.8644671834328002, 1.066132184315777}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.2655623907196172`}], 
            Offset[{2.6710835470405976`, 1.3657645055898253`}, {
             0.8173501227157967, 1.2655623907196172`}], 
            Offset[{0, 0}, {0.8644671834328002, 1.3283842521324802`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             1.3283842521324802`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.3283842521324802`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.3283842521324802`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 1.2655623907196172`}], 
            Offset[{2.6710835470405976`, 1.3657645055898253`}, {
             0.8173501227157967, 1.2655623907196172`}], 
            Offset[{0, 0}, {0.8644671834328002, 1.3283842521324802`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             1.3283842521324802`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.3283842521324802`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             1.3283842521324802`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{51., 9.500000000000012}, {0.8644671834328002, 
             1.3283842521324802`}], 
            Offset[{51., -9.499999999999988}, {0.8644671834328002, 
             1.3283842521324802`}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 1.3283842521324802`}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 1.3283842521324802`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"nZF\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{30.5, 6.772360450213455*^-15}, \
{0.8644671834328002, 1.3283842521324802}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.6093152185168715}], 
            Offset[{1.0565689160640896`, -2.807785982871051}, {
             0.8173501227157967, 0.6093152185168715}], 
            Offset[{0, 0}, {0.8644671834328002, 0.28281113089388216`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.28281113089388216`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.28281113089388216`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.28281113089388216`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.6093152185168715}], 
            Offset[{1.0565689160640896`, -2.807785982871051}, {
             0.8173501227157967, 0.6093152185168715}], 
            Offset[{0, 0}, {0.8644671834328002, 0.28281113089388216`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.28281113089388216`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.28281113089388216`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.28281113089388216`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{37., 9.500000000000009}, {0.8644671834328002, 
             0.28281113089388216`}], 
            Offset[{37., -9.499999999999991}, {0.8644671834328002, 
             0.28281113089388216`}], 
            Offset[{10.000000000000002`, -9.499999999999998}, {
             0.8644671834328002, 0.28281113089388216`}], 
            Offset[{9.999999999999998, 9.500000000000002}, {
             0.8644671834328002, 0.28281113089388216`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"J+\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{23.5, 5.218048215738236*^-15}, \
{0.8644671834328002, 0.28281113089388216}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.6093152185168711}], 
            Offset[{0.8551062601200266, -2.875550953105081}, {
             0.8173501227157967, 0.6093152185168711}], 
            Offset[{0, 0}, {0.8644671834328002, 0.19615030607766631`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.19615030607766631`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.19615030607766631`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.19615030607766631`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.6093152185168711}], 
            Offset[{0.8551062601200266, -2.875550953105081}, {
             0.8173501227157967, 0.6093152185168711}], 
            Offset[{0, 0}, {0.8644671834328002, 0.19615030607766631`}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.19615030607766631`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.19615030607766631`}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.19615030607766631`}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{32., 9.500000000000007}, {0.8644671834328002, 
             0.19615030607766631`}], 
            Offset[{32., -9.499999999999993}, {0.8644671834328002, 
             0.19615030607766631`}], 
            Offset[{10.000000000000002`, -9.499999999999996}, {
             0.8644671834328002, 0.19615030607766631`}], 
            Offset[{9.999999999999998, 9.500000000000004}, {
             0.8644671834328002, 0.19615030607766631`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"J-\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{21., 4.6629367034256575*^-15}, \
{0.8644671834328002, 0.19615030607766631}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.6830898936901549}], 
            Offset[{1.4289533189772299`, -2.6378196322311274`}, {
             0.8173501227157967, 0.6830898936901549}], 
            Offset[{0, 0}, {0.8644671834328002, 0.4562865225114306}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.4562865225114306}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.4562865225114306}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.4562865225114306}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.6830898936901549}], 
            Offset[{1.4289533189772299`, -2.6378196322311274`}, {
             0.8173501227157967, 0.6830898936901549}], 
            Offset[{0, 0}, {0.8644671834328002, 0.4562865225114306}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.4562865225114306}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.4562865225114306}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.4562865225114306}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{43., 9.500000000000009}, {0.8644671834328002, 
             0.4562865225114306}], 
            Offset[{43., -9.499999999999991}, {0.8644671834328002, 
             0.4562865225114306}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 0.4562865225114306}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 0.4562865225114306}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"2J-\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{26.5, 5.88418203051333*^-15}, \
{0.8644671834328002, 0.4562865225114306}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.7330758647954542}], 
            Offset[{2.97498422413018, -0.38661203573679914`}, {
             0.8173501227157967, 0.7330758647954542}], 
            Offset[{0, 0}, {0.8644671834328002, 0.7171092387483905}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.7171092387483905}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.7171092387483905}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.7171092387483905}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.7330758647954542}], 
            Offset[{2.97498422413018, -0.38661203573679914`}, {
             0.8173501227157967, 0.7330758647954542}], 
            Offset[{0, 0}, {0.8644671834328002, 0.7171092387483905}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.7171092387483905}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.7171092387483905}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.7171092387483905}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{48., 9.50000000000001}, {0.8644671834328002, 
             0.7171092387483905}], 
            Offset[{48., -9.49999999999999}, {0.8644671834328002, 
             0.7171092387483905}], 
            Offset[{10.000000000000004`, -9.499999999999996}, {
             0.8644671834328002, 0.7171092387483905}], 
            Offset[{9.999999999999996, 9.500000000000004}, {
             0.8644671834328002, 0.7171092387483905}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"2J+\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{29., 6.439293542825908*^-15}, \
{0.8644671834328002, 0.7171092387483905}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.6830898936901548}], 
            Offset[{1.0944424861554412`, -2.7932410645158963`}, {
             0.8173501227157967, 0.6830898936901548}], 
            Offset[{0, 0}, {0.8644671834328002, 0.3695174250653701}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.3695174250653701}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.3695174250653701}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.3695174250653701}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.6830898936901548}], 
            Offset[{1.0944424861554412`, -2.7932410645158963`}, {
             0.8173501227157967, 0.6830898936901548}], 
            Offset[{0, 0}, {0.8644671834328002, 0.3695174250653701}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.3695174250653701}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.3695174250653701}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.3695174250653701}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{43., 9.500000000000009}, {0.8644671834328002, 
             0.3695174250653701}], 
            Offset[{43., -9.499999999999991}, {0.8644671834328002, 
             0.3695174250653701}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 0.3695174250653701}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 0.3695174250653701}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"2J-\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{26.5, 5.88418203051333*^-15}, \
{0.8644671834328002, 0.3695174250653701}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.683089893690155}], 
            Offset[{2.7544842075332796`, -1.188619682846351}, {
             0.8173501227157967, 0.683089893690155}], 
            Offset[{0, 0}, {0.8644671834328002, 0.630071681156666}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.630071681156666}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.630071681156666}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.630071681156666}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.683089893690155}], 
            Offset[{2.7544842075332796`, -1.188619682846351}, {
             0.8173501227157967, 0.683089893690155}], 
            Offset[{0, 0}, {0.8644671834328002, 0.630071681156666}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.630071681156666}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.630071681156666}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.630071681156666}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{48., 9.50000000000001}, {0.8644671834328002, 
             0.630071681156666}], 
            Offset[{48., -9.49999999999999}, {0.8644671834328002, 
             0.630071681156666}], 
            Offset[{10.000000000000004`, -9.499999999999996}, {
             0.8644671834328002, 0.630071681156666}], 
            Offset[{9.999999999999996, 9.500000000000004}, {
             0.8644671834328002, 0.630071681156666}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"2J+\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{29., 6.439293542825908*^-15}, \
{0.8644671834328002, 0.630071681156666}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.6830898936901549}], 
            Offset[{1.9791755849476793`, -2.2545207925293154`}, {
             0.8173501227157967, 0.6830898936901549}], 
            Offset[{0, 0}, {0.8644671834328002, 0.5431336199965786}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.5431336199965786}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.5431336199965786}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.5431336199965786}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.6830898936901549}], 
            Offset[{1.9791755849476793`, -2.2545207925293154`}, {
             0.8173501227157967, 0.6830898936901549}], 
            Offset[{0, 0}, {0.8644671834328002, 0.5431336199965786}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.5431336199965786}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.5431336199965786}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.5431336199965786}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{48., 9.50000000000001}, {0.8644671834328002, 
             0.5431336199965786}], 
            Offset[{48., -9.49999999999999}, {0.8644671834328002, 
             0.5431336199965786}], 
            Offset[{10.000000000000004`, -9.499999999999996}, {
             0.8644671834328002, 0.5431336199965786}], 
            Offset[{9.999999999999996, 9.500000000000004}, {
             0.8644671834328002, 0.5431336199965786}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"2J+\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{29., 6.439293542825908*^-15}, \
{0.8644671834328002, 0.5431336199965786}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
         {GrayLevel[1], AbsoluteThickness[4], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
          "Round"], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.733075864795455}], 
            Offset[{2.5959158316372957`, 1.5037356799168022`}, {
             0.8173501227157967, 0.733075864795455}], 
            Offset[{0, 0}, {0.8644671834328002, 0.8042469107428434}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.8042469107428434}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.8042469107428434}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.8042469107428434}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], 
          BSplineCurveBox[{
           Offset[{3, 0}, {0.7852843452833914, 0.733075864795455}], 
            Offset[{2.5959158316372957`, 1.5037356799168022`}, {
             0.8173501227157967, 0.733075864795455}], 
            Offset[{0, 0}, {0.8644671834328002, 0.8042469107428434}], 
            Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
             0.8042469107428434}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.8042469107428434}], 
            Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
             0.8042469107428434}]}]}, 
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{43., 9.500000000000009}, {0.8644671834328002, 
             0.8042469107428434}], 
            Offset[{43., -9.499999999999991}, {0.8644671834328002, 
             0.8042469107428434}], 
            Offset[{10.000000000000004`, -9.499999999999998}, {
             0.8644671834328002, 0.8042469107428434}], 
            Offset[{9.999999999999996, 9.500000000000002}, {
             0.8644671834328002, 0.8042469107428434}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox[
            StyleBox["\<\"2J-\"\>",
             StripOnInput->False,
             FontSize->20],
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{26.5, 5.88418203051333*^-15}, \
{0.8644671834328002, 0.8042469107428434}], NCache[
          ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
           ImageScaled[{0.5, 0.5}]]]}]}}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
      "\"Relaxation Rate [\\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\)]\"", 
       HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"\[Theta] [rad]\"", HoldForm], TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 23],
  FrameTicks->{{Automatic, Automatic}, {{{0, 
       FormBox["0", TraditionalForm]}, {
       NCache[Rational[1, 8] Pi, 0.39269908169872414`], 
       FormBox["\"\[Pi]/8\"", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox["\"\[Pi]/4\"", TraditionalForm]}}, {{0, 
       FormBox["\"High  Field\"", TraditionalForm]}, {
       NCache[Rational[1, 4] Pi, 0.7853981633974483], 
       FormBox["\"Zero Field\"", TraditionalForm]}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 103.}, {All, All}},
  ImageSize->600,
  LabelStyle->{},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.7852843452833914}, {0, 1.2655623907196172`}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.961473747994104*^9, 3.961473789597951*^9}, 
   3.961473874310269*^9, {3.9614740127691793`*^9, 3.961474028687697*^9}, 
   3.961483019409425*^9, 3.961483524280489*^9, 3.961483679055222*^9, {
   3.961484317750287*^9, 3.961484330643345*^9}, 3.961555140016259*^9, 
   3.961555434167244*^9, 3.961555650424938*^9, 3.961555749942116*^9, 
   3.961555909538537*^9, 3.9615559491228123`*^9, {3.961555982970937*^9, 
   3.961555985597905*^9}, {3.961557019286133*^9, 3.961557046533375*^9}, 
   3.961557104105843*^9, {3.961557155795024*^9, 3.961557173491042*^9}, {
   3.961557276852852*^9, 3.961557280398014*^9}},
 CellLabel->"Out[87]=",ExpressionUUID->"53cd5ee5-66bd-4556-8655-5ab9eba6c8c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/teleanuflorin/Desktop/R2_13CH3_pop_all.pdf\>\"", ",", "%84", 
   ",", 
   RowBox[{"ImageResolution", "->", "400"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.961555834900931*^9, 3.961555839907564*^9}, {
  3.961555873301773*^9, 3.961555873503386*^9}, {3.961555913880474*^9, 
  3.961555914404522*^9}, {3.961555955536283*^9, 3.961555955647454*^9}, {
  3.961557188846738*^9, 3.9615571899677467`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"828e7880-43a3-4cbb-aff1-91c52d3398e0"],

Cell[BoxData["\<\"/Users/teleanuflorin/Desktop/R2_13CH3_pop_all.pdf\"\>"], \
"Output",
 CellChangeTimes->{
  3.961555841431092*^9, 3.961555873866581*^9, {3.9615559124088173`*^9, 
   3.961555914767942*^9}, 3.961555961670836*^9, 3.961557190754981*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"7878993f-f0ab-4ed5-bad8-384a87652fae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot Final results for paper", "Chapter",
 CellChangeTimes->{{3.961570936544292*^9, 
  3.961570940506818*^9}},ExpressionUUID->"c14560ff-ba32-4486-84df-\
65d397a19b31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Show", "[", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"ArcTan", "[", 
                FractionBox[
                 RowBox[{"2", "\[Pi]", "*", "140"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"GyromagneticRatio", "[", "1", "]"}], "-", 
                    RowBox[{"GyromagneticRatio", "[", "13", "]"}]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"relaxdata", "[", 
                    RowBox[{"[", 
                    RowBox[{"b", ",", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"0.00001", "*", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "6"}]]}]}], ")"}]}]], "]"}]}], ",", 
              RowBox[{"relaxdata", "[", 
               RowBox[{"[", 
                RowBox[{"b", ",", "2", ",", "n"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"eigs", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "23"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "600"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\[Theta] [rad]\>\"", ",", 
           "\"\<Relaxation Rate [\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)]\>\""}], "}"}]}], ",", 
        RowBox[{"PlotLabels", "->", "labels"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "Black", ",", "Black", ",", 
           RowBox[{"Darker", "[", "Blue", "]"}], ",", "Red", ",", 
           RowBox[{"Darker", "[", "Blue", "]"}], ",", "Red", ",", "Red", ",", 
           "Red", ",", "Red", ",", 
           RowBox[{"Darker", "[", "Green", "]"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "}"}]}], ",", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Line", ",", "Red"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Darker", "[", "Blue", "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Line", ",", "Black"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Dashed", ",", "Orange"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"FrameTicks", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[Pi]", "/", "8"}], ",", "\"\<\[Pi]/8\>\""}], "}"}],
                ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[Pi]", "/", "4"}], ",", "\"\<\[Pi]/4\>\""}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "\"\<High Field\>\""}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[Pi]", "/", "4"}], ",", "\"\<Zero Field\>\""}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}]}]}], "]"}], "]"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"Show", "[", 
      RowBox[{"ListLinePlot", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"ArcTan", "[", 
                FractionBox[
                 RowBox[{"2", "\[Pi]", "*", "140"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"GyromagneticRatio", "[", "1", "]"}], "-", 
                    RowBox[{"GyromagneticRatio", "[", "13", "]"}]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"cohrelaxdata", "[", 
                    RowBox[{"[", 
                    RowBox[{"b", ",", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"0.001", "*", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "6"}]]}]}], ")"}]}]], "]"}]}], ",", 
              RowBox[{"-", 
               RowBox[{"cohrelaxdata", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "2", ",", "n"}], "]"}], "]"}]}]}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"eigs", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "1", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "16"}], "}"}]}], "]"}], ",", 
        RowBox[{"Frame", "->", "True"}], ",", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "23"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "->", "600"}], ",", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\[Theta] [rad]\>\"", ",", 
           "\"\<Relaxation Rate [\!\(\*SuperscriptBox[\(s\), \
\(-1\)]\)]\>\""}], "}"}]}], ",", 
        RowBox[{"PlotLabels", "->", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"labelcoh", "[", 
              RowBox[{"[", "n", "]"}], "]"}], ",", "15"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "16", ",", "1"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{
          "Black", ",", "Black", ",", "Black", ",", "Black", ",", "Black", 
           ",", "Black", ",", "Black", ",", "Black", ",", 
           RowBox[{"Darker", "[", "Blue", "]"}], ",", 
           RowBox[{"Darker", "[", "Blue", "]"}], ",", "Red", ",", "Red", ",", 
           "Red", ",", "Red", ",", "Red", ",", "Red"}], "}"}]}], ",", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Line", ",", "Red"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Darker", "[", "Blue", "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Line", ",", "Black"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Dashed", ",", "Orange"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"FrameTicks", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[Pi]", "/", "8"}], ",", "\"\<\[Pi]/8\>\""}], "}"}],
                ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[Pi]", "/", "4"}], ",", "\"\<\[Pi]/4\>\""}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "\"\<High  Field\>\""}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[Pi]", "/", "4"}], ",", "\"\<Zero Field\>\""}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}]}]}], "]"}], "]"}], "}"}]}], 
   "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.96155599540567*^9, 3.961556053524303*^9}, {
  3.961557287855382*^9, 3.961557330424696*^9}, {3.961557366969347*^9, 
  3.961557398274708*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"99dc7ed3-840a-4fce-b7dc-91c9ba689d2a"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, {{}, {}, 
        TagBox[
         {GrayLevel[0], PointSize[0.0055000000000000005`], AbsoluteThickness[
          2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj+UBm1/hZrcPyGCXKKv
/Zk/9P3h2YzR2j9vshqfNjKnP+yx5q1+P9k/T/OU5cGrsD/PHrBQad/XP9so
vO5rtLU/yjcc8+ar1j9b6Bm0TLC6P7Of/42Yn9U/6BUgAcicvz/7v57zb7XU
P9O0yvS8O8I/m+DWC9bo0z9Lr+5WHp/EP3R6YSG5NdM/9ouhV5b3xj+bpjmE
jJjSP3J7+D9VRMk/FmY0CUAO0j/7Ph2YrYTLP8aJH60zlNE//knYhRO4zT+z
zer5KSjRP/fS0oEb3s8/C7FCrDrI0D8KG51CPPvQP//ZG1/GctA/Ijfq6HwA
0j83GeWRaybQPyMbgTrE/tI/NADTOfrDzz9UH5NREvbTPzusoQj0SM8/Xxx8
gnHm1D/yj6QSDdrOP+U28wX1z9U/CnTmpcx1zj/2uxmvt7LWP9CroQ7vGs4/
I3qgs9qO1z9tXitiXcjNP+x7UoqEZNg/bl9doSZ9zT+fZK3i3zPZP4p+Qvp5
OM0/km7Rthr92T/jQCD5ofnMPwFN/HdlwNo/bhKPgADAzD9+2e1U8n3bP3Pm
+GYLi8w/1cz7mPQ13D8yEYmdSVrMP+PzMSKg6Nw/Ut9myVAtzD+wUZ3sKJbd
P54kGDzDA8w/iObBsMI+3j8dTj07Tt3LPza0NJOg4t4/7DyYiqi5yz8CfF/j
9IHfP0acki2RmMs/HQ/Gc3gO4D/XxlRXznnLPykHO1riWeA/f74Fgixdyz/m
wmKHT6PgP3lqDqd9Qss/0LN/qtbq4D/V3UKTmCnLP6waTriNMOE/dTauUlgS
yz/9WY/miXThP1o5cbCb/Mo/4YMTqt+24T+lHrjHROjKP6a/NfH4Iek/5b/e
tKHhyT/0Ylwc
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[0.0055000000000000005`], AbsoluteThickness[
          2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj965Lsq6nTkPyGCXKKv
/Zk/HsO7KU9M4z9vshqfNjKnP9dvY1KOKeI/T/OU5cGrsD8VlrrVcxHhP9so
vO5rtLU/BxTLwOkH4D9b6Bm0TLC6PxZgjBaKH94/6BUgAcicvz+esmYeelXc
P9O0yvS8O8I/R6WrbAqz2j9Lr+5WHp/EPy8qi2j3N9k/9ouhV5b3xj+XUrZo
wOLXP3J7+D9VRMk/CcGiIBGx1j/7Ph2YrYTLP7Bd/X4boNU//knYhRO4zT/T
ULV13azUP/fS0oEb3s8/K2sX71LU0z8KG51CPPvQP8k8db6WE9M/Ijfq6HwA
0j9WpWg/9mfSPyMbgTrE/tI/SNQGQPvO0T9UH5NREvbTP+OQX0VvRtE/Xxx8
gnHm1D93xqSKWszQP+U28wX1z9U/AjCfdgBf0D/2uxmvt7LWP+zzpXW1+c8/
I3qgs9qO1z+zUPPOJ0nPP+x7UoqEZNg/alHq5wOqzj+fZK3i3zPZPwW27w1C
Gs4/km7Rthr92T9m3yNNHZjNPwFN/HdlwNo/tct7wwoizT9+2e1U8n3bPzBb
Hu6xtsw/1cz7mPQ13D8x3fTn5VTMP+PzMSKg6Nw/0kuYh5/7yz+wUZ3sKJbd
P/ztykb4qcs/iObBsMI+3j8jEKPcJV/LPza0NJOg4t4/aig1dHYayz8CfF/j
9IHfP0IoIGtN28o/HQ/Gc3gO4D8fal+FIKHKPykHO1riWeA/JtHlhXVryj/m
wmKHT6PgP7DfmB3gOco/0LN/qtbq4D+D1jAkAAzKP6waTriNMOE/PT9BEIDh
yT/9WY/miXThPwAzOKUTusk/4YMTqt+24T9WS3vPdpXJP6a/NfH4Iek/tuH4
RaDHxz8B6FU6
           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[0.0055000000000000005`], AbsoluteThickness[
          2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj9tW59KSrftPyGCXKKv
/Zk/mvbmn2S57D9vshqfNjKnP68AVdsAn+s/T/OU5cGrsD9dINjHP2nqP9so
vO5rtLU/bFRRpUUb6T9b6Bm0TLC6PyM5ShFquuc/6BUgAcicvz91CN0nBU7m
P9O0yvS8O8I/OfFkPcre5D9Lr+5WHp/EPy3xvIrJdeM/9ouhV5b3xj/SZX17
WBviP3J7+D9VRMk/9PJ+ACzW4D/7Ph2YrYTLPy/wW9uyVd8//knYhRO4zT8Q
rjSwkDfdP/fS0oEb3s8/4lpW6PZS2z8KG51CPPvQPyBv4GwNptk/Ijfq6HwA
0j/XAJDoGS3YPyMbgTrE/tI/a/MB+1nj1j9UH5NREvbTP3mo9Waow9U/Xxx8
gnHm1D9lSrKp7MjUP+U28wX1z9U/w72nFF7u0z/2uxmvt7LWP7ikxTmmL9M/
I3qgs9qO1z+D2PV87YjSP+x7UoqEZNg/zFj2Pdr20T+fZK3i3zPZP3L4sZOI
dtE/km7Rthr92T/Ll2KEfgXRPwFN/HdlwNo/qQSDIp+h0D9+2e1U8n3bP+mh
Z+4dSdA/1cz7mPQ13D/zz4Nk5vTPP+PzMSKg6Nw/D42dTKNozz+wUZ3sKJbd
PzFZYd06684/iObBsMI+3j9l/uTHyHrOPza0NJOg4t4/xfEfD68Vzj8CfF/j
9IHfP0hdNQCLus0/HQ/Gc3gO4D+3WYbwK2jNPykHO1riWeA/8FEQfYsdzT/m
wmKHT6PgP09nAw7H2cw/0LN/qtbq4D+ampNpGpzMP6waTriNMOE//I3dKNtj
zD/9WY/miXThP7Dh2eh0MMw/4YMTqt+24T/onZwXZgHMP6a/NfH4Iek/5r/e
tKHhyT/MLWER
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ], 
        TagBox[
         {RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]], PointSize[
          0.0055000000000000005`], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj8nSyxYoLLiPyGCXKKv
/Zk/9d+cL7Ak4j9vshqfNjKnP3RZnXnwluE/T/OU5cGrsD/dY61P8QnhP9so
vO5rtLU/wN/6gz5+4D9b6Bm0TLC6P3AtBRW66N8/6BUgAcicvz82vxllkdne
P9O0yvS8O8I/ScdCi+TP3T9Lr+5WHp/EP+THDTN8zNw/9ouhV5b3xj/+fAo2
BtDbP3J7+D9VRMk/hqhhnxTb2j/7Ph2YrYTLP7z4To0d7tk//knYhRO4zT9+
iITWewnZP/fS0oEb3s8/l5EGU3At2D8KG51CPPvQPxTY2qQjWtc/Ijfq6HwA
0j83gplcqI/WPyMbgTrE/tI/BazwV/3N1T9UH5NREvbTPzDv1jsQFdU/Xxx8
gnHm1D+Ps9Pwv2TUP+U28wX1z9U/UMLaDN+80z/2uxmvt7LWPwCBRRs2HdM/
I3qgs9qO1z/9qyK4hYXSP+x7UoqEZNg/AyYweIj10T+fZK3i3zPZPxAHP5r0
bNE/km7Rthr92T+/6HqBfevQPwFN/HdlwNo/1Y0b+tRw0D9+2e1U8n3bP1NX
+5ZY+c8/1cz7mPQ13D/YXyc3ah3PP+PzMSKg6Nw/tC9UUERNzj+wUZ3sKJbd
P0opZ7VPiM0/iObBsMI+3j+nc5l2+c3MPza0NJOg4t4/tXjujrMdzD8CfF/j
9IHfP+UYgWH1dss/HQ/Gc3gO4D8J4FQOPNnKPykHO1riWeA/JBeOpQpEyj/m
wmKHT6PgP1XnJT/qtsk/0LN/qtbq4D/N4mf8aTHJP6waTriNMOE/HCLK9x6z
yD/9WY/miXThPwk9BCekO8g/4YMTqt+24T8Hha0ymsrHP6a/NfH4Iek/ycDq
QiJtwT9QJVha
           "]]},
         Annotation[#, "Charting`Private`Tag#4"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], 
          AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj9X4sWkbandPyGCXKKv
/Zk/MX6A26fN3z9vshqfNjKnP0IXWvT0FuE/T/OU5cGrsD+ClQssR2PiP9so
vO5rtLU/2UA3Ea7H4z9b6Bm0TLC6P1GIDhinPeU/6BUgAcicvz/CT4a8o7zm
P9O0yvS8O8I/GgVO4uE66D9Lr+5WHp/EP3slq7eZruk/9ouhV5b3xj9WHW4X
MQ/rP3J7+D9VRMk/Z+JEsyBW7D/7Ph2YrYTLPxcAUjNaf+0//knYhRO4zT/l
Dkv8MInuP/fS0oEb3s8/z0X+t+xz7z8KG51CPPvQP8xB8eSbIPA/Ijfq6HwA
0j/lj9zzyHnwPyMbgTrE/tI/ln9Wl+7G8D9UH5NREvbTP0BNJTKGCfE/Xxx8
gnHm1D8E7ynC90LxP+U28wX1z9U/Y9r144t08T/2uxmvt7LWP6stRfNln/E/
I3qgs9qO1z8+IMRCg8TxP+x7UoqEZNg/JieqNb3k8T+fZK3i3zPZP56CysHM
API/km7Rthr92T/KkptwThnyPwFN/HdlwNo/Q6B9WcYu8j9+2e1U8n3bP5z5
D9CjQfI/1cz7mPQ13D9nB7uoRFLyP+PzMSKg6Nw/ct0uDPhg8j+wUZ3sKJbd
Pw0en94AbvI/iObBsMI+3j/vkDHFl3nyPza0NJOg4t4/RDYZ1uyD8j8CfF/j
9IHfP5SU4P8ojfI/HQ/Gc3gO4D8GfXMzb5XyPykHO1riWeA/PrkdW92c8j/m
wmKHT6PgP23LQSeNo/I/0LN/qtbq4D+hdiq4lKnyP6waTriNMOE/PtQdKwev
8j/9WY/miXThP0Vhxw/1s/I/4YMTqt+24T+mLyfKbLjyP6a/NfH4Iek/7jco
jh7h8j9SHFqh
           "]]},
         Annotation[#, "Charting`Private`Tag#5"]& ], 
        TagBox[
         {RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]], PointSize[
          0.0055000000000000005`], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj8bSyxYoLLiPyGCXKKv
/Zk/7t+cL7Ak4j9vshqfNjKnP21ZnXnwluE/T/OU5cGrsD/ZY61P8QnhP9so
vO5rtLU/ut/6gz5+4D9b6Bm0TLC6P14tBRW66N8/6BUgAcicvz8qvxllkdne
P9O0yvS8O8I/OMdCi+TP3T9Lr+5WHp/EP93HDTN8zNw/9ouhV5b3xj/vfAo2
BtDbP3J7+D9VRMk/fKhhnxTb2j/7Ph2YrYTLP6z4To0d7tk//knYhRO4zT91
iITWewnZP/fS0oEb3s8/kJEGU3At2D8KG51CPPvQPw7Y2qQjWtc/Ijfq6HwA
0j8zgplcqI/WPyMbgTrE/tI//6vwV/3N1T9UH5NREvbTPyzv1jsQFdU/Xxx8
gnHm1D+Js9Pwv2TUP+U28wX1z9U/TcLaDN+80z/2uxmvt7LWP/uARRs2HdM/
I3qgs9qO1z/+qyK4hYXSP+x7UoqEZNg//SUweIj10T+fZK3i3zPZPw8HP5r0
bNE/km7Rthr92T/A6HqBfevQPwFN/HdlwNo/040b+tRw0D9+2e1U8n3bP1ZX
+5ZY+c8/1cz7mPQ13D/QXyc3ah3PP+PzMSKg6Nw/sC9UUERNzj+wUZ3sKJbd
P0IpZ7VPiM0/iObBsMI+3j+kc5l2+c3MPza0NJOg4t4/uHjujrMdzD8CfF/j
9IHfP+cYgWH1dss/HQ/Gc3gO4D8J4FQOPNnKPykHO1riWeA/IheOpQpEyj/m
wmKHT6PgP1XnJT/qtsk/0LN/qtbq4D/J4mf8aTHJP6waTriNMOE/GiLK9x6z
yD/9WY/miXThPww9BCekO8g/4YMTqt+24T8Fha0ymsrHP6a/NfH4Iek/zMDq
QiJtwT/G9lqI
           "]]},
         Annotation[#, "Charting`Private`Tag#6"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], 
          AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsy+MOfuobqmj/aKTTGL1v+dCefnb5Ka
b2a0HM73/zzl6cHVG+D82xp73mVv2QrnR7+Q3OKzYRec/0JUgfHEnP1w/uUt
p77ssT4E53uvfxcmN/8InP+te2H4tO/H4Pyi6h/2oS4n4fzfdrIz1rachvP/
ed5oFd5xFs7/fulSo/S983A+l/RcJ5vfF+B8JfNXL2oYLsH5ytKNVkf+Ifgh
8pMDhb5dhvPjZWqaCp9dgfOfmn1m/Xr+KsK9uyXXb990DWFe1YLNt/quw/lv
qoO6WlJuwPnzU9Y+um98E86flHdxm9RfBJ/R90956oFbcH7dzbchn2pvw/lX
z/ye8cX0Dpz/+LOh0oIXCP6GwLlvNKbdhfM7nh3ccMjuHpxvtsVk8oJHCD5T
TfzjL4334XxZ/mPFFXwP4HxNduuoR5EI/rNDSe3+ixH8C5vrV117heCvkfLb
0WvwEM7/G9n/rLMEwX/YLLzq/jYEf9l+048/FF/C+QCRlHKt
           "]]},
         Annotation[#, "Charting`Private`Tag#7"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], 
          AbsoluteThickness[2], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsy+MOfuobqmj/aKTTGL1v+dCefnb5Ka
b2a0HM73/zzl6cHVG+D82xp73mVv2QrnR7+Q3OKzYRec/0JUgfHEnP1w/uUt
p77ssT4E53uvfxcmN/8InP+te2H4tO/H4Pyi6h/2oS4n4fzfdrIz1rachvP/
ed5oFd5xFs7/fulSo/S983A+l/RcJ5vfF+B8JfNXL2oYLsH5ytKNVkf+Ifgh
8pMDhb5dhvPjZWqaCp9dgfOfmn1m/Xr+KsK9uyXXb990DWFe1YLNt/quw/lv
qoO6WlJuwPnzU9Y+um98E86flHdxm9RfBJ/R90956oFbcH7dzbchn2pvw/lX
z/ye8cX0Dpz/+LOh0oIXCP6GwLlvNKbdhfM7nh3ccMjuHpxvtsVk8oJHCD5T
TfzjL4334XxZ/mPFFXwP4HxNduuoR5EI/rNDSe3+ixH8C5vrV117heCvkfLb
0WvwEM7/G9n/rLMEwX/YLLzq/jYEf9l+048/FF/C+QCRlHKt
           "]]},
         Annotation[#, "Charting`Private`Tag#8"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], 
          AbsoluteThickness[2], LineBox[CompressedData["
1:eJwVxXss1AEAB3DKaWNopHJHOVrRwxAS5hvdpAmdUSNjefxhWfIIQy6vHuzY
IrRl55lG5oZQLNxkKoXzPI9z53LO4fx+3TnWxao/PvvQoxKCYg9oaWnZ/vN/
9oUuB1fzVKz41HtVmq6Anhte27r3CnLdIhbPQ4qENirHxbERPZOEs3/4KgKV
ZSsDzVzQTskC6hNkmLfpVdzreA+YCJ+cTV7DHZlZxw3uR1Q1fmLejZFDZmqp
Pfy6D1bSCYNVr3VMdHxV9brzIHAvYYfob8CvVXHrBGcQrO7iH4YDG1AX1dwu
3xnC+uWaVp2YTSRl7iKE8QXaItVQ/vYmNJ4WlS3531DAnGcYpCmwf322wKT7
O4xVHnHn5Qrs8Pk5NOEoKGqxLO7mFvRoVd4emjHMSI6VujZvweqSXJalxYet
v8UVhWYL1rQct8F9PgRlbjQRnUDwyVKmsXoCwobPDLEXgUjzrNxE6SQyxvPe
pkQQWHFRUrZHp3CEVfGQkk5A3WPW2tU2DY5fcSRZTMA6o7p9rngGfZYVxoV1
BDYygwrzY2ah8SnhHO0kwIlpWV66KEDYyMuxySECL+6Pd1L3BNhtb4j4PUVA
2/9PWmz/HCTxNZROCYFswWbwr0fzSDh8Ls2eIDA1oqlUOS8gQ+lrx9YQkCgd
rKplCyihNpxep5DgMqs2bMoXsfMgJyPWiMQz6QCX5ykESzddbnKchEuHU2n1
shCOEwRT35LEgaxIiSpnCfWpSr2IMyQsjIaS0w1F+PCYe9XcjoTtIfew5VAR
mkX8a8FOJKS8qKeBdSI4JkX3GbuRGGtnNU3LRfCNHv4ZBRLvqAHdbHsxvOkO
7QEMEnuhJdLnKWIcrGUbLvmSEOeZNC11itE/oiOl+ZN40+dM7tLXkBi/yMvO
JfEXGYdbrw==
           "]]},
         Annotation[#, "Charting`Private`Tag#9"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], 
          AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj8IjhqinjTuPyGCXKKv
/Zk/4eQKlfUH7z9vshqfNjKnP5ECXJH5we8/T/OU5cGrsD/PLMALiTLwP9so
vO5rtLU/yGwFYeV58D9b6Bm0TLC6P6Kic21QuPA/6BUgAcicvz8n4LH08u7w
P9O0yvS8O8I/Dz+xpdge8T9Lr+5WHp/EP4Rj1NTtSPE/9ouhV5b3xj+kGkor
AG7xP3J7+D9VRMk/WsNA7sCO8T/7Ph2YrYTLP8K+qfzHq/E//knYhRO4zT/o
AZn7lsXxP/fS0oEb3s8/pvs2ZZzc8T8KG51CPPvQP6ciP1Q28fE/Ijfq6HwA
0j/8ePH8tAPyPyMbgTrE/tI/5r9s0VwU8j9UH5NREvbTP+c3SlZoI/I/Xxx8
gnHm1D9HKYCvCTHyP+U28wX1z9U/2CmZ7ms98j/2uxmvt7LWP6reLCu0SPI/
I3qgs9qO1z/qzNFtAlPyP+x7UoqEZNg/8bHNdHJc8j+fZK3i3zPZP+Mly1gc
ZfI/km7Rthr92T/7HOkWFW3yPwFN/HdlwNo/VMOeBG908j9+2e1U8n3bPzwd
MDE6e/I/1cz7mPQ13D/OoM23hIHyP+PzMSKg6Nw//3fwBFuH8j+wUZ3sKJbd
P55DExHIjPI/iObBsMI+3j/y34iS1ZHyPza0NJOg4t4/08vkJ4yW8j8CfF/j
9IHfP0ezKHzzmvI/HQ/Gc3gO4D9k4LVlEp/yPykHO1riWeA/I/nVAO+i8j/m
wmKHT6PgP+bGisaOpvI/0LN/qtbq4D8Tajeg9qnyP6waTriNMOE/9Cqd+Cqt
8j/9WY/miXThP5ciksovsPI/4YMTqt+24T/Rc8etCLPyP6a/NfH4Iek/7zco
jh7h8j8SXGVQ
           "]]},
         Annotation[#, "Charting`Private`Tag#10"]& ], 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], PointSize[
          0.0055000000000000005`], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj/Y/MkVIP/iPyGCXKKv
/Zk/qaI0iz6M4z9vshqfNjKnPzjHjW0fGOQ/T/OU5cGrsD9TV0wsOqLkP9so
vO5rtLU/hm1eZw4q5T9b6Bm0TLC6PzjArRcmr+U/6BUgAcicvz/ZlRNLFzHm
P9O0yvS8O8I/ZdmuZ4Wv5j9Lr+5WHp/EP3x6ovIhKuc/9ouhV5b3xj8/As3d
rKDnP3J7+D9VRMk/grxoZvQS6D/7Ph2YrYTLP/cUTJPUgOg//knYhRO4zT+l
7IdkNuroP/fS0oEb3s8/SuVxxw5P6T8KG51CPPvQP1cx+mFdr+k/Ijfq6HwA
0j/RR9FGKwvqPyMbgTrE/tI/8Hq2oYli6j9UH5NREvbTP067pmiQteo/Xxx8
gnHm1D+duNgbXQTrP+U28wX1z9U/oBG+mxFP6z/2uxmvt7LWP432yhnTles/
I3qgs9qO1z+c8KcmydjrP+x7UoqEZNg/L3633hwY7D+fZK3i3zPZPycBgzT4
U+w/km7Rthr92T/e06hXhYzsPwFN/HdlwNo/mIg8Nu7B7D9+2e1U8n3bP1G3
JBZc9Ow/1cz7mPQ13D+BbNFD9yPtP+PzMSKg6Nw/eFme0+ZQ7T+wUZ3sKJbd
P+n0SHNQe+0/iObBsMI+3j/STwtJWKPtPza0NJOg4t4/lOAg3iDJ7T8CfF/j
9IHfP4katRLL7O0/HQ/Gc3gO4D/x/ncZdg7uPykHO1riWeA/5OhPeT8u7j/m
wmKHT6PgPxel1xNDTO4/0LN/qtbq4D/gOYsvm2juP6waTriNMOE/nvyzhGCD
7j/9WY/miXThP2t7TUyqnO4/4YMTqt+24T+3dkBQjrTuP6a/NfH4Iek/Nz4N
3O8v8D8FZVu0
           "]]},
         Annotation[#, "Charting`Private`Tag#11"]& ], 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], PointSize[
          0.0055000000000000005`], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsz+vefP+f3/PtgrNsUsWv93pv1bKD9/
k9R8M6PlcL7/5ylPD67eAOff1tjzLnvLVvs3UH70C8ktPht2weVfiCownpiz
H86/vOXUlz3Wh+B87/XvwuTmH4Hr/9a9MHza92Nw+aLqH/ahLifh/N92sjPW
tpyG8/953mgV3nEWrv/7pUuN0vfOw+W5pOc62fy+AOcrmb96UcNwyf41lK8s
3Wh15N8luP4Q+cmBQt8uw9XHy9Q0FT67Auc/NfvM+vX8VTj/227J9ds3XYPz
lasWbL7Vd93+HZT/pjqoqyXlBlx+fsraR/eNb8LDe1LexW1Sf2/C5Rl9/5Sn
HrgF59fdfBvyqfY2nH/1zO8ZX0zvwPmPPxsqLXiB4G8InPtGY9pduPkdzw5u
OGR3Dy5vtsVk8oJH9+DyTDXxj7803ofLy/IfK67gewDna7JbRz2KRPCfHUpq
91+M4F/YXL/q2isEf42U345eg4dw/t/I/medJQj+w2bhVfe3PYTbv2y/6ccf
ii/h8gDC2ZZA
           "]]},
         Annotation[#, "Charting`Private`Tag#12"]& ], 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], PointSize[
          0.0055000000000000005`], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsz+tefP+f3/PtgrNsUsWv93Jpyfv0lq
vpnRcjjf//OUpwdXb4Dzb2vseZe9ZSucH/1CcovPhl32b6D8F6IKjCfm7Ifz
L2859WWP9SG4eu/178Lk5h+B8791Lwyf9v0YXH1R9Q/7UJeTcPnfdrIz1rac
hsv/87zRKrzjLFz++6VLjdL3zsPluaTnOtn8vgCXVzJ/9aKG4RKcryzdaHXk
3yW4+hD5yYFC3y7D5eNlapoKn12Byz81+8z69fxVhHt3S67fvukawryqBZtv
9V2Hq39THdTVknIDLj8/Ze2j+8Y34fxJeRe3Sf29CVfP6PunPPXALbh83c23
IZ9qb8Plr575PeOL6R24/OPPhkoLXtyBy28InPtGY9pdOL/j2cENh+zuwdWb
bTGZvOARgs9UE//4S+N9OF+W/1hxBd8DuH5NduuoR5EP4PLPDiW1+y9G8C9s
rl917RWCv0bKb0evwUM4/29k/7POEgT/YbPwqvvbEPxl+00//lB8CecDAGtJ
lfY=
           "]]},
         Annotation[#, "Charting`Private`Tag#13"]& ], 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], PointSize[
          0.0055000000000000005`], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsz+nefP+f3/PtgrNsUsWv93Jpyfv0lq
vpnRcvv3UL7/5ylPD67eAOff1tjzLnvLVrj66BeSW3w27ILzX4gqMJ6Ysx+u
/vKWU1/2WB+Cy3uvfxcmN/8IXP5b98Lwad+PweWLqn/Yh7qchMv/tpOdsbbl
NJz/z/NGq/COs3D13y9dapS+dx4uzyU918nm9wU4X8n81Ysahktw9crSjVZH
/iH4IfKTA4W+XYbz42VqmgqfXYHzn5p9Zv16/iqc/2235Prtm64hzKtasPlW
33U4/011UFdLyg04f37K2kf3jW/C+ZPyLm6T+ovgM/r+KU89cAvu3rqbb0M+
1d6G86+e+T3ji+kdOP/xZ0OlBS8Q/A2Bc99oTLsL53c8O7jhkN09uPlmW0wm
L3iE4DPVxD/+0ngfrl6W/1hxBd8DuLwmu3XUo0gE/9mhpHb/xQ/g6i9srl91
7RWCv0bKb0evwUM4/29k/7POEgT/YbPwqvvbHsLNW7bf9OMPxZf2b3IULzX8
+WAPAAlaleE=
           "]]},
         Annotation[#, "Charting`Private`Tag#14"]& ], 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], PointSize[
          0.0055000000000000005`], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAjS23MTgcdj/Z/MkVIP/iPyGCXKKv
/Zk/qaI0iz6M4z9vshqfNjKnPzfHjW0fGOQ/T/OU5cGrsD9RV0wsOqLkP9so
vO5rtLU/iW1eZw4q5T9b6Bm0TLC6PzHArRcmr+U/6BUgAcicvz/WlRNLFzHm
P9O0yvS8O8I/YNmuZ4Wv5j9Lr+5WHp/EP3R6ovIhKuc/9ouhV5b3xj84As3d
rKDnP3J7+D9VRMk/fLxoZvQS6D/7Ph2YrYTLP/cUTJPUgOg//knYhRO4zT+b
7IdkNuroP/fS0oEb3s8/P+Vxxw5P6T8KG51CPPvQP1Mx+mFdr+k/Ijfq6HwA
0j/JR9FGKwvqPyMbgTrE/tI/8Hq2oYli6j9UH5NREvbTP0a7pmiQteo/Xxx8
gnHm1D+TuNgbXQTrP+U28wX1z9U/mhG+mxFP6z/2uxmvt7LWP4z2yhnTles/
I3qgs9qO1z+Q8KcmydjrP+x7UoqEZNg/Jn633hwY7D+fZK3i3zPZPycBgzT4
U+w/km7Rthr92T/W06hXhYzsPwFN/HdlwNo/lIg8Nu7B7D9+2e1U8n3bP0W3
JBZc9Ow/1cz7mPQ13D96bNFD9yPtP+PzMSKg6Nw/c1me0+ZQ7T+wUZ3sKJbd
P970SHNQe+0/iObBsMI+3j/NTwtJWKPtPza0NJOg4t4/kOAg3iDJ7T8CfF/j
9IHfP4YatRLL7O0/HQ/Gc3gO4D/v/ncZdg7uPykHO1riWeA/3OhPeT8u7j/m
wmKHT6PgPxSl1xNDTO4/0LN/qtbq4D/YOYsvm2juP6waTriNMOE/mfyzhGCD
7j/9WY/miXThP2J7TUyqnO4/4YMTqt+24T+3dkBQjrTuP6a/NfH4Iek/QZ/O
daME8D8TP1sy
           "]]},
         Annotation[#, "Charting`Private`Tag#15"]& ], 
        TagBox[
         {RGBColor[0, 
           NCache[
            Rational[2, 3], 0.6666666666666666], 0], PointSize[
          0.0055000000000000005`], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQ3au73dBCpsz+refP+f3/PtgrNsUsWv93Jpyfv0lq
vpnRcjjf//OUpwdXb4Dzb2vseZe9ZSucH/1CcovPhl1w/gtRBcYTc/bD+Ze3
nPqyx/oQnO+9/l2Y3PwjcP637oXh074fg/OLqn/Yh7qchPN/28nOWNtyGs7/
53mjVXjHWfv3UP73S5cape+dt38H5XNJz3Wy+X0Brl7J/NWLGoZL9h+gfGXp
Rqsj/y7B9YfITw4U+nbZ/g2UHy9T01T47Apc/1Ozz6xfz1+Fy3/bLbl++6Zr
cHnlqgWbb/Vdh/PfVAd1taTcgPPnp6x9dN/4Jpw/Ke/iNqm/CD6j75/y1AO3
4Py6m29DPtXehvOvnvk944vpHTj/8WdDpQUvEPwNgXPfaEy7C+d3PDu44ZDd
PTjfbIvJ5AWP7sHdz1QT//hL4324vCz/seIKvgdwvia7ddSjSAT/2aGkdv/F
CP6FzfWrrr1C8NdI+e3oNXgI5/+N7H/WWYLgP2wWXnV/G4K/bL/pxx+KL+F8
AMwZlkA=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag#16"]& ]}, {{{{}, {GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 0.20219823199795353`}], 
                Offset[{2.643676956176411, 1.4180874977877158`}, {
                 0.8174674037459532, 0.20219823199795353`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.263645291623482}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.263645291623482}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.263645291623482}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.263645291623482}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 0.20219823199795353`}], 
                Offset[{2.643676956176411, 1.4180874977877158`}, {
                 0.8174674037459532, 0.20219823199795353`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.263645291623482}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.263645291623482}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.263645291623482}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.263645291623482}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{71., 9.000000000000016}, {0.8645912252589304, 
                 0.263645291623482}], 
                Offset[{71., -8.999999999999984}, {0.8645912252589304, 
                 0.263645291623482}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.263645291623482}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.263645291623482}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|1,3/2,-1\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{40.5, 8.992806499463768*^-15}, \
{0.8645912252589304, 0.263645291623482}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 0.1857796041165451}], 
                Offset[{2.998468922332547, -0.09583382391355048}, {
                 0.8174674037459532, 0.1857796041165451}], 
                Offset[{0, 0}, {0.8645912252589304, 0.1821183849381793}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.1821183849381793}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.1821183849381793}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.1821183849381793}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 0.1857796041165451}], 
                Offset[{2.998468922332547, -0.09583382391355048}, {
                 0.8174674037459532, 0.1857796041165451}], 
                Offset[{0, 0}, {0.8645912252589304, 0.1821183849381793}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.1821183849381793}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.1821183849381793}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.1821183849381793}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 0.1821183849381793}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 0.1821183849381793}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.1821183849381793}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.1821183849381793}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|1,3/2,0\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.1821183849381793}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 0.20219823199795356`}], 
                Offset[{1.87588922788176, 2.341162020176556}, {
                 0.8174674037459532, 0.20219823199795356`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.34516356614839333`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.34516356614839333`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.34516356614839333`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.34516356614839333`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 0.20219823199795356`}], 
                Offset[{1.87588922788176, 2.341162020176556}, {
                 0.8174674037459532, 0.20219823199795356`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.34516356614839333`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.34516356614839333`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.34516356614839333`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.34516356614839333`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 0.34516356614839333`}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 0.34516356614839333`}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.34516356614839333`}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.34516356614839333`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|1,3/2,1\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.34516356614839333}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 0.13614300029212803`}], 
                Offset[{2.0979636159759933`, -2.1444226882872077`}, {
                 0.8174674037459532, 0.13614300029212803`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.019053243369937443`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.019053243369937443`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.019053243369937443`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.019053243369937443`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 0.13614300029212803`}], 
                Offset[{2.0979636159759933`, -2.1444226882872077`}, {
                 0.8174674037459532, 0.13614300029212803`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.019053243369937443`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.019053243369937443`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.019053243369937443`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.019053243369937443`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 0.019053243369937443`}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 0.019053243369937443`}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.019053243369937443`}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.019053243369937443`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|0,1/2,0\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.019053243369937443}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.1799607804309704`}], 
                Offset[{2.9530641052509483`, -0.5285947316029695}, {
                 0.8174674037459532, 1.1799607804309704`}], 
                Offset[{0, 0}, {0.8645912252589304, 1.1594559388348418`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 1.1594559388348418`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.1594559388348418`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.1594559388348418`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.1799607804309704`}], 
                Offset[{2.9530641052509483`, -0.5285947316029695}, {
                 0.8174674037459532, 1.1799607804309704`}], 
                Offset[{0, 0}, {0.8645912252589304, 1.1594559388348418`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 1.1594559388348418`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.1594559388348418`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.1594559388348418`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 1.1594559388348418`}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 1.1594559388348418`}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 1.1594559388348418`}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 1.1594559388348418`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|2,3/2,1\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 1.1594559388348418}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 0.1361430002921281}], 
                Offset[{2.8651537921810424`, -0.8893220716650367}, {
                 0.8174674037459532, 0.1361430002921281}], 
                Offset[{0, 0}, {0.8645912252589304, 0.10058661565256362`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.10058661565256362`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.10058661565256362`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.10058661565256362`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 0.1361430002921281}], 
                Offset[{2.8651537921810424`, -0.8893220716650367}, {
                 0.8174674037459532, 0.1361430002921281}], 
                Offset[{0, 0}, {0.8645912252589304, 0.10058661565256362`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.10058661565256362`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.10058661565256362`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.10058661565256362`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 0.10058661565256362`}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 0.10058661565256362`}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.10058661565256362`}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.10058661565256362`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|0,1/2,0\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.10058661565256362}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
                Offset[{1.6167631878543627`, -2.5270688147335836`}, {
                 0.8174674037459532, 1.0943591701423225`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.915308018249372}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.915308018249372}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.915308018249372}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.915308018249372}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
                Offset[{1.6167631878543627`, -2.5270688147335836`}, {
                 0.8174674037459532, 1.0943591701423225`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.915308018249372}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.915308018249372}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.915308018249372}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.915308018249372}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 0.915308018249372}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 0.915308018249372}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.915308018249372}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.915308018249372}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|2,3/2,2\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.915308018249372}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
                Offset[{2.282926570220259, -1.9463417672604075`}, {
                 0.8174674037459532, 1.0943591701423225`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.9966953691210527}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.9966953691210527}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.9966953691210527}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.9966953691210527}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
                Offset[{2.282926570220259, -1.9463417672604075`}, {
                 0.8174674037459532, 1.0943591701423225`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.9966953691210527}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.9966953691210527}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.9966953691210527}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.9966953691210527}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{71., 9.000000000000016}, {0.8645912252589304, 
                 0.9966953691210527}], 
                Offset[{71., -8.999999999999984}, {0.8645912252589304, 
                 0.9966953691210527}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.9966953691210527}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.9966953691210527}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|2,3/2,-2\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{40.5, 8.992806499463768*^-15}, \
{0.8645912252589304, 0.9966953691210527}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
                Offset[{2.970146522313704, -0.42217251922384735`}, {
                 0.8174674037459532, 1.0943591701423225`}], 
                Offset[{0, 0}, {0.8645912252589304, 1.0780767652973875`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 1.0780767652973875`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.0780767652973875`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.0780767652973875`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0943591701423225`}], 
                Offset[{2.970146522313704, -0.42217251922384735`}, {
                 0.8174674037459532, 1.0943591701423225`}], 
                Offset[{0, 0}, {0.8645912252589304, 1.0780767652973875`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 1.0780767652973875`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.0780767652973875`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.0780767652973875`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 1.0780767652973875`}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 1.0780767652973875`}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 1.0780767652973875`}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 1.0780767652973875`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|2,3/2,0\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 1.0780767652973875}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.1799607804309706`}], 
                Offset[{2.6491862028514777`, 1.4077686111791845`}, {
                 0.8174674037459532, 1.1799607804309706`}], 
                Offset[{0, 0}, {0.8645912252589304, 1.2408338575959657`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 1.2408338575959657`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.2408338575959657`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.2408338575959657`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.1799607804309706`}], 
                Offset[{2.6491862028514777`, 1.4077686111791845`}, {
                 0.8174674037459532, 1.1799607804309706`}], 
                Offset[{0, 0}, {0.8645912252589304, 1.2408338575959657`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 1.2408338575959657`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.2408338575959657`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 1.2408338575959657`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{71., 9.000000000000016}, {0.8645912252589304, 
                 1.2408338575959657`}], 
                Offset[{71., -8.999999999999984}, {0.8645912252589304, 
                 1.2408338575959657`}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 1.2408338575959657`}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 1.2408338575959657`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|2,3/2,-1\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{40.5, 8.992806499463768*^-15}, \
{0.8645912252589304, 1.2408338575959657}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0117033572931982`}], 
                Offset[{0.6654765310436924, -2.925259131535197}, {
                 0.8174674037459532, 1.0117033572931982`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.5081586184342869}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.5081586184342869}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.5081586184342869}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.5081586184342869}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0117033572931982`}], 
                Offset[{0.6654765310436924, -2.925259131535197}, {
                 0.8174674037459532, 1.0117033572931982`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.5081586184342869}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.5081586184342869}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.5081586184342869}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.5081586184342869}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 0.5081586184342869}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 0.5081586184342869}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.5081586184342869}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.5081586184342869}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|1,1/2,0\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.5081586184342869}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0621486901260326`}], 
                Offset[{1.040898826007036, -2.8136328179094683`}, {
                 0.8174674037459532, 1.0621486901260326`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.7525027677678304}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.7525027677678304}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.7525027677678304}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.7525027677678304}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0621486901260326`}], 
                Offset[{1.040898826007036, -2.8136328179094683`}, {
                 0.8174674037459532, 1.0621486901260326`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.7525027677678304}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.7525027677678304}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.7525027677678304}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.7525027677678304}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 0.7525027677678304}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 0.7525027677678304}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.7525027677678304}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.7525027677678304}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|1,1/2,1\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.7525027677678304}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0621486901260322`}], 
                Offset[{0.8433260341229623, -2.879027822055639}, {
                 0.8174674037459532, 1.0621486901260322`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.6710766046535087}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.6710766046535087}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.6710766046535087}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.6710766046535087}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0621486901260322`}], 
                Offset[{0.8433260341229623, -2.879027822055639}, {
                 0.8174674037459532, 1.0621486901260322`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.6710766046535087}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.6710766046535087}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.6710766046535087}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.6710766046535087}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{71., 9.000000000000016}, {0.8645912252589304, 
                 0.6710766046535087}], 
                Offset[{71., -8.999999999999984}, {0.8645912252589304, 
                 0.6710766046535087}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.6710766046535087}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.6710766046535087}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|1,1/2,-1\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{40.5, 8.992806499463768*^-15}, \
{0.8645912252589304, 0.6710766046535087}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0616462906098674`}], 
                Offset[{0.7075268872802981, -2.9153740246794153`}, {
                 0.8174674037459532, 1.0616462906098674`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.5896291229086924}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.5896291229086924}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.5896291229086924}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.5896291229086924}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0616462906098674`}], 
                Offset[{0.7075268872802981, -2.9153740246794153`}, {
                 0.8174674037459532, 1.0616462906098674`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.5896291229086924}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.5896291229086924}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.5896291229086924}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.5896291229086924}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{71., 9.000000000000016}, {0.8645912252589304, 
                 0.5896291229086924}], 
                Offset[{71., -8.999999999999984}, {0.8645912252589304, 
                 0.5896291229086924}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.5896291229086924}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.5896291229086924}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|1,1/2,-1\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{40.5, 8.992806499463768*^-15}, \
{0.8645912252589304, 0.5896291229086924}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0011324502792862`}], 
                Offset[{0.586675025387137, -2.942076208154201}, {
                 0.8174674037459532, 1.0011324502792862`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.4266685000234083}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.4266685000234083}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.4266685000234083}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.4266685000234083}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0011324502792862`}], 
                Offset[{0.586675025387137, -2.942076208154201}, {
                 0.8174674037459532, 1.0011324502792862`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.4266685000234083}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.4266685000234083}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.4266685000234083}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.4266685000234083}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 0.4266685000234083}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 0.4266685000234083}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.4266685000234083}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.4266685000234083}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|1,1/2,0\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.4266685000234083}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0621486901260326`}], 
                Offset[{1.3457234297675464`, -2.681236366039867}, {
                 0.8174674037459532, 1.0621486901260326`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.8339118476495568}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.8339118476495568}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.8339118476495568}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.8339118476495568}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7853970252162881, 1.0621486901260326`}], 
                Offset[{1.3457234297675464`, -2.681236366039867}, {
                 0.8174674037459532, 1.0621486901260326`}], 
                Offset[{0, 0}, {0.8645912252589304, 0.8339118476495568}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8645912252589304, 
                 0.8339118476495568}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.8339118476495568}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8645912252589304, 
                 0.8339118476495568}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 9.000000000000016}, {0.8645912252589304, 
                 0.8339118476495568}], 
                Offset[{67., -8.999999999999984}, {0.8645912252589304, 
                 0.8339118476495568}], 
                Offset[{10.000000000000004`, -8.999999999999998}, {
                 0.8645912252589304, 0.8339118476495568}], 
                Offset[{9.999999999999996, 9.000000000000002}, {
                 0.8645912252589304, 0.8339118476495568}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox["\<\"|1,1/2,1\[RightAngleBracket]\"\>",
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontFamily->"Helvetica",
               FontSize->14,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8645912252589304, 0.8339118476495568}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}]}}, {}}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{False, False},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          TagBox[
          "\"Relaxation Rate [\\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\)]\"", HoldForm], TraditionalForm], None}, {
         FormBox[
          TagBox["\"\[Theta] [rad]\"", HoldForm], TraditionalForm], None}},
      FrameStyle->Directive[
        GrayLevel[0], 23],
      FrameTicks->{{Automatic, Automatic}, {{{0, 
           FormBox["0", TraditionalForm]}, {
           NCache[Rational[1, 8] Pi, 0.39269908169872414`], 
           FormBox["\"\[Pi]/8\"", TraditionalForm]}, {
           NCache[Rational[1, 4] Pi, 0.7853981633974483], 
           FormBox["\"\[Pi]/4\"", TraditionalForm]}}, {{0, 
           FormBox["\"High Field\"", TraditionalForm]}, {
           NCache[Rational[1, 4] Pi, 0.7853981633974483], 
           FormBox["\"Zero Field\"", TraditionalForm]}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{All, 123.}, {All, All}},
      ImageSize->600,
      LabelStyle->Directive[FontFamily -> "Helvetica", FontSize -> 14],
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentSet", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 0.7853970252162881}, {0, 1.1799607804309706`}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.08090169943749476]}},
      Ticks->{Automatic, Automatic}]},
    {
     GraphicsBox[{{}, {{}, {}, 
        TagBox[
         {GrayLevel[0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj8cceucb8biPy0TMCqc
/Zk/MUYVy8S54T/JtUOqFzKnP5047ERMvOA/YWDVAqKrsD/iznRziJ/fPwhY
rBg2tLU/QzbY5Y3q3T9EGHG0+6+6P7NQ8riUWtw/AXDyBlecvz9ZfMm4W+/a
P/xTP0tyO8I/WdBojqen2T/KSLuPv57EP7ud+huCgdg/RBRxwiH3xj+RPaci
e3rXPy6Jb27JQ8k/JKJu5+GP1j/PElpdCYTLP/5vSWzzvtU/5H2O9FW3zT8p
r5cm/ATVP1OLQelD3c8/6zDDRW5f1D8iVJ82w/rQP7FEMKfuy9M/I6Ese/b/
0T/0Ol3RWkjTPx3Yg2Aw/tI/T6WbGMrS0j+ZIMwVcfXTPyOyvaeLadI/vIW/
AcPl1D/Uuaq3IgvSP6JK62w5z9U/F3R53kG20T/nPtw377HWP0u/jRDGadE/
PZlrowWO1z+VglK0sSTRPxbNdy+jY9g/+lp0ACjm0D9Uta6S8jLZPyhGJsFo
rdA/hLewzCH82T/UJGCPzHnQPzxMvlJhv9o/5E9BesFK0D/Kd01W43zbP9XU
lhzIH9A/hn5LJNs03D86TLYq4vDPP/enZ5t859w/1kt+sbWozz/eKoW3+5Td
PwZhVJ5fZs8/o9hTMIw93j8Q40NwSSnPP/wnCSlh4d4/gFfFj+7wzj/RPz/v
rIDfP65L1u7ZvM4/JxGMY9AN4D8vrn3/o4zOP4zXcWE2WeA/EeAo9PBfzj+O
OFbSn6LgP0zNCz9vNs4/AzsbZCPq4D+LiTxH1g/OP51tEQrXL+E/9yWgS+Xr
zT9He4j4z3PhP98B7Wxiys0/RRLdoiK24T8nsgrZGavNP6uxoaIMIek/FZ7E
I6P7yz9MPFIM
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj9bdSD+pjrpPy0TMCqc
/Zk/cSYn0Y0m6D/JtUOqFzKnP37Z6TMPCOc/YWDVAqKrsD+CrJUWP+LlPwhY
rBg2tLU/he1li7y45D9EGHG0+6+6P0J6Namsj+M/AXDyBlecvz9fobbcl2vi
P/xTP0tyO8I/Vvc7bB9R4T/KSLuPv57EP+IUQMKTROA/RBRxwiH3xj+67fEj
DZPePy6Jb27JQ8k/js4csPLE3D/PElpdCYTLP3/f5bt6Ids/5H2O9FW3zT8V
oHXzDKnZP1OLQelD3c8/IqdbIUNa2D8iVJ82w/rQP9e5x0B0Mtc/I6Ese/b/
0T/qVqLsOi7WPx3Yg2Aw/tI/k+o2JeNJ1T+ZIMwVcfXTPwEVDQS5gdQ/vIW/
AcPl1D+fUSOoOtLTP6JK62w5z9U/n7dAeTM40z/nPtw377HWP8RUtHrHsNI/
PZlrowWO1z+I3NJrdDnSPxbNdy+jY9g/BJRKAQ3Q0T9Uta6S8jLZP34JcCWx
ctE/hLewzCH82T98Bv4axR/RPzxMvlJhv9o/owtzmujV0D/Kd01W43zbP6oc
v4Duk9A/hn5LJNs03D+pB+VU1VjQP/enZ5t859w/WFwrusAj0D/eKoW3+5Td
P52qpJPn588/o9hTMIw93j+VbLODmJHPP/wnCSlh4d4/UDOl4XxDzz/RPz/v
rIDfP7jANIuj/M4/JxGMY9AN4D+kbCjWO7zOP4zXcWE2WeA/GY6NtJCBzj+O
OFbSn6LgP+nJ6p8ETM4/AzsbZCPq4D8VBfgqDhvOP51tEQrXL+E/XPlkHjXu
zT9He4j4z3PhP6T/oQkQxc0/RRLdoiK24T/zhm80Qp/NP6uxoaIMIek/Gp7E
I6P7yz9ELEqG
           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwVxXssFHAAB3CPMlpqJ68lLc7mEZGZt74MIRrjvFKNaObdaXNCl9UhS6yS
uiFz8iiS95F0hbW8X3Feh5vMOHf3y4ripPrjs4/etST/6wpycnLG//zft8Cp
1upECsxcwpi21SKYHbMwKdljYyGtYjy5RoS+VtfXWpbVmFunRqZsixARPqnA
qW1AuiqV1eu+AeWQOm3rllbQmju3KE824KZNb9l9+w6Jill+2osbkL+xqRRc
woMOCnSeGYshC4B3skM34jsp7bRkMfo9Owt4L3rReECwc7JDDDd1erfe9meo
q27nDOyJcSY3KbHPtQ+Vr6o2bJwlGFG7dEWFNYDLTbQ7XpkSfLud/yOQO4TU
UaGquEuCgAcua66CETRVBUVp/pZAn1Zm3bMzigGBXRvvrBTUctP0rf0xeHZN
GBXSJdCdvhdu8Wccvp5ae8EsCdinBjXoPydg1OzJoMRI8T6LJ9+z8hWpz0Xq
CUVScC6I4u1GJrFyms3O/iTF6rl5G2njFGx6mDVJ61I4seMqDubz0Z02NVyq
TKA5xDCviJxGpLNZ7v5xAlpr/eNNyxkYPQxpjzYlYHEbBvVkM/Bgx3oLHQkc
fT74R/Bm4Wxh6cbwIehnXAxazphD4EptkVUYQTbT22DOah6mw6wjBjEE29XR
xRmr89DtV7T3SyFYMMni7hYKYBj+JrTnLkHFdIBFntMClI7KAnLyCWSGKsYR
wgXEeT2qq2QTjAHSusxFMNL9mIYvCQwpeZGjqkvY3F1maNQT5PHpEdahS7Bv
sp9lcAnybYPGyzhLKO0vTg36SKDooBNFXV+CwdPdjvYvBKUJlEN8cyGGAr2K
K0cJPNLv/xq5KUSaw60m6jSBu5qAo98mhDxfy9JukaC2sZxzWG8NsL4aW3r+
O/4CZ6xMZQ==
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj9wmMLNc6PqPy0TMCqc
/Zk/QXscA7Hr6j/JtUOqFzKnPyOf1s6QM+s/YWDVAqKrsD/8DxKQy3rrPwhY
rBg2tLU/U3CD1BzB6z9EGHG0+6+6P4ALoY5EBuw/AXDyBlecvz9Bz5kbCErs
P/xTP0tyO8I/tcueEDOM7D/KSLuPv57EPyciBMuXzOw/RBRxwiH3xj8MMK3C
DwvtPy6Jb27JQ8k/IZK9oXtH7T/PElpdCYTLP/ZJYSfDge0/5H2O9FW3zT9D
o4Pd1LntP1OLQelD3c8/GpN1qqXv7T8iVJ82w/rQP8L14EcwI+4/I6Ese/b/
0T8JYxeodFTuPx3Yg2Aw/tI/HMn7UXeD7j+ZIMwVcfXTP2c+orpAsO4/vIW/
AcPl1D8fzHKi3NruP6JK62w5z9U/BL1EelkD7z/nPtw377HWP4sjotPHKe8/
PZlrowWO1z/VHkDeOU7vPxbNdy+jY9g/aYLB88Jw7z9Uta6S8jLZP/1UEjJ3
ke8/hLewzCH82T8S+BEka7DvPzxMvlJhv9o/i5HTd7PN7z/Kd01W43zbPxSz
csFk6e8/hn5LJNs03D+XYKekyQHwP/enZ5t859w/7+81cikO8D/eKoW3+5Td
P7Eo22rbGfA/o9hTMIw93j80EHjb6CTwP/wnCSlh4d4/AjYStFov8D/RPz/v
rIDfP4ksSoI5OfA/JxGMY9AN4D+5ehZujULwP4zXcWE2WeA/HqxYOF5L8D+O
OFbSn6LgP3PT7zqzU/A/AzsbZCPq4D/ywPhpk1vwP51tEQrXL+E/7RP4VQVj
8D9He4j4z3PhP80LtS4PavA/RRLdoiK24T8VhJXGtnDwP6uxoaIMIek/XIpV
ptPh8D+9sEmm
           "]]},
         Annotation[#, "Charting`Private`Tag#4"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj8QYLVA0DzqPy0TMCqc
/Zk/I8+OxSrV6j/JtUOqFzKnPx9B2Mhlf+s/YWDVAqKrsD9Dw6JR2DrsPwhY
rBg2tLU/3IqanpIF7T9EGHG0+6+6P8yoRSpA3O0/AXDyBlecvz9uzbpqSbru
P/xTP0tyO8I/UHC2kT6a7z/KSLuPv57EP/4tIfY8O/A/RBRxwiH3xj8Oz18p
6KTwPy6Jb27JQ8k/Z6eg2w8I8T/PElpdCYTLP2Q0dstNY/E/5H2O9FW3zT+/
cKIh6bXxP1OLQelD3c8/aQQ2U77/8T8iVJ82w/rQP+1vBJ4ZQfI/I6Ese/b/
0T97pl3dj3ryPx3Yg2Aw/tI/1FL/99ys8j+ZIMwVcfXTPxJqncDK2PI/vIW/
AcPl1D/Vj8MuIP/yP6JK62w5z9U/9clHa5cg8z/nPtw377HWPz3xAtHYPfM/
PZlrowWO1z+h/mU0eVfzPxbNdy+jY9g/8G90J/pt8z9Uta6S8jLZP3OPOFPL
gfM/hLewzCH82T8fzsJQTJPzPzxMvlJhv9o/dkmips6i8z/Kd01W43zbPwoO
f7eXsPM/hn5LJNs03D9pCdOH4rzzP/enZ5t859w/q5sVUOHH8z/eKoW3+5Td
P8OWdtm+0fM/o9hTMIw93j8vbfCnn9rzP/wnCSlh4d4/Q1Wo9qLi8z/RPz/v
rIDfPyioUozj6fM/JxGMY9AN4D+IakhtePDzP4zXcWE2WeA/Kv6McHX28z+O
OFbSn6LgP+fDarzr+/M/AzsbZCPq4D9qb6su6gD0P51tEQrXL+E/Zu7Vs30F
9D9He4j4z3PhP4nwT5CxCfQ/RRLdoiK24T9bGsedjw30P6uxoaIMIek/ZgNz
Wb4/9D9uAVdf
           "]]},
         Annotation[#, "Charting`Private`Tag#5"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj9RFtHG+1zjPy0TMCqc
/Zk/5seTFE185D/JtUOqFzKnP1o4b0Dko+U/YWDVAqKrsD9e4JwaNdDmPwhY
rBg2tLU/GQbp+Ev95z9EGHG0+6+6PxTnycDeJuk/AXDyBlecvz9q15vVdUjq
P/xTP0tyO8I/9ase87Rd6z/KSLuPv57EP8A1DOm6Yuw/RBRxwiH3xj9w7+Us
f1TtPy6Jb27JQ8k/lTTKzhAx7j/PElpdCYTLP2Wobhem9+4/5H2O9FW3zT+B
YIaYfqjvP1OLQelD3c8/0xk5vFMi8D8iVJ82w/rQP/2knNvaZvA/I6Ese/b/
0T/En9/6wqLwPx3Yg2Aw/tI/aRR8AAXX8D+ZIMwVcfXTPy43NwmTBPE/vIW/
AcPl1D8Al3P2TSzxP6JK62w5z9U/vvfEPwBP8T/nPtw377HWP3ir3FdcbfE/
PZlrowWO1z+C51VD/YfxPxbNdy+jY9g/yLqyYWif8T9Uta6S8jLZP0ruYb8P
tPE/hLewzCH82T8JTEuJVMbxPzxMvlJhv9o/fKuzZ4nW8T/Kd01W43zbP4+8
f6P05PE/hn5LJNs03D8fsZUK0vHxP/enZ5t859w/jZ00klT98T/eKoW3+5Td
P7DFXrunB/I/o9hTMIw93j9JwdS/8BDyP/wnCSlh4d4/sUDXjk8Z8j/RPz/v
rIDfPxq+uKDfIPI/JxGMY9AN4D/gC62nuCfyP4zXcWE2WeA/sgx+I+8t8j+O
OFbSn6LgP0Hx/9yUM/I/AzsbZCPq4D+r4V5NuTjyP51tEQrXL+E/akO09Gk9
8j9He4j4z3PhP5tIvaKyQfI/RRLdoiK24T/1hg60nUXyP6uxoaIMIek/GvS5
nz5s8j/TkVY2
           "]]},
         Annotation[#, "Charting`Private`Tag#6"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj+YTT4QdMrpPy0TMCqc
/Zk/vSbXPrjJ6j/JtUOqFzKnPyH40lgXues/YWDVAqKrsD+m+er6VZfsPwhY
rBg2tLU/HgqFUcdj7T9EGHG0+6+6P/myyblJHu4/AXDyBlecvz9ej3eyOMfu
P/xTP0tyO8I/2uQe2VVf7z/KSLuPv57EP59lTzSt5+8/RBRxwiH3xj8SGcKt
vDDwPy6Jb27JQ8k/EMrxcwVn8D/PElpdCYTLP6Y3CX1al/A/5H2O9FW3zT8Y
MeucX8LwP1OLQelD3c8/ylVxZa7o8D8iVJ82w/rQP/9H4KHTCvE/I6Ese/b/
0T/op5BOTinxPx3Yg2Aw/tI/1spNlY9E8T+ZIMwVcfXTPzJ0Xm77XPE/vIW/
AcPl1D/gZd6e6XLxP6JK62w5z9U/CSOs4qaG8T/nPtw377HWP7OPPSF2mPE/
PZlrowWO1z+55j6ZkajxPxbNdy+jY9g/oC2m9yu38T9Uta6S8jLZP5dvv1Rx
xPE/hLewzCH82T8kum8ViNDxPzxMvlJhv9o/MMArsZHb8T/Kd01W43zbP0YP
YF6r5fE/hn5LJNs03D84gqWn7u7xP/enZ5t859w/xRBT7HH38T/eKoW3+5Td
P/DU985I//E/o9hTMIw93j8GRCCUhAbyP/wnCSlh4d4/WFiRczQN8j/RPz/v
rIDfP2pU5t1lE/I/JxGMY9AN4D/NDEC4JBnyP4zXcWE2WeA/V6p6j3se8j+O
OFbSn6LgP5o+KsRzI/I/AzsbZCPq4D9/5m+wFSjyP51tEQrXL+E/N4qQyGgs
8j9He4j4z3PhP+svE7dzMPI/RRLdoiK24T9uyQ51PDTyP6uxoaIMIek/GfS5
nz5s8j+Wi1BB
           "]]},
         Annotation[#, "Charting`Private`Tag#7"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwVy30s1HEAx3HPRWEewirLYx4mdHSXefgkmYTpkIdSc3maXR6uSzaUzEN5
6K7J2oyjO2sWVm4jqeYW1UZ0KJyHwxUJi7nfV4iS/njv9dfb8mp6WKKaioqK
w27/DeV7N7kfvgmdDo1HHe5KHDNydaz5U4USG6ZtNVeJnja/RlNaAxpX/Y8K
GpVgxQ2riZpaICMZ/cXjSuyNbjajt7bBJ3uE6aBB4YwZp3Xr+Ss8DJxQP29P
QTVDqRVVI0Gy/KldewCF7XAEXffsAk2DLdwTT6H37Gu+pPYdhmMYXcPZu78x
p8ty/QNA/7os5FNwLklP6/HrQabLJsaFFKSGFy9rF35ELf1+2aSYwuwtHrnQ
3o8xr4SCDQmF8DLfBT+5FGlJPS85fRSsIuro3b8H8ONUanr+KAVroVPOr51B
NETTGNEKCuaygjjXv0PImxsKPrJIocqi7wBn7TOmXFPfb65SeFMkUe2e+wKZ
mrRUc5OC6NzSNQ/pMDauDDjH7lCY95lkrIhHwPYdqjbSJPCuYtdr8kahcJtr
8NEhMOnPcqmPl4Edzub/1COIaHtWoaSNgbkWecnZiKCwvaXPcnsMPJt8uq4p
gVdwZxhLMo5Yaqe18iBBb1ZI5LfcCaS0zel/Micovh1kM+E+icTppKi3FgTr
DcnVufOTSBHoCDKtCaYci9q3KuUo/Q7TVVuCelm4a7n3FDYFXHjYE2zbaTuw
FFOw0qtYCnMkGARWmu9M48lYa/xpJwI7g/L4Ad0ZyLtrbuxzJigf5bDoMTMI
NMnJE7sQ8E5GDtWJZmDcm3WXcZxA3fNQgvXiDPQNQr0f0wgEqQY6oy4KsOqY
2stuBAE59zakXAVWH2gZW58g8DeUi6xeKDDLrQ/xpRM0iYWi/ZYLSFLnxnSC
4B+a0EkJ
           "]]},
         Annotation[#, "Charting`Private`Tag#8"]& ], 
        TagBox[
         {RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj/4KNsGoHrrPy0TMCqc
/Zk/4BNMZ7He6j/JtUOqFzKnP+Sjy9atj+o/YWDVAqKrsD9Ggcy1X0HqPwhY
rBg2tLU/aNszQxL06T9EGHG0+6+6P1WLaukLqOk/AXDyBlecvz+nT2AejV3p
P/xTP0tyO8I/VdPdgc8U6T/KSLuPv57EPw2KEj8Fzug/RBRxwiH3xj+pgfix
WInoPy6Jb27JQ8k/H+VITexG6D/PElpdCYTLP2jcmrraBug/5H2O9FW3zT9K
vg0sN8nnP1OLQelD3c8/DuiY1Q2O5z8iVJ82w/rQP/WwtYNkVec/I6Ese/b/
0T+PVU3xQ9TmPx3Yg2Aw/tI/4oBm1KOc5j+ZIMwVcfXTP9EEgi0goOY/vIW/
AcPl1D+DH9+PxHLmP6JK62w5z9U/EowxC6tH5j/nPtw377HWP8P0S/zBHuY/
PZlrowWO1z93wh0H9vflPxbNdy+jY9g/MjdwkjLT5T9Uta6S8jLZP6udGTRi
sOU/hLewzCH82T9qhfUNb4/lPzxMvlJhv9o/eldmHENw5T/Kd01W43zbP07t
cnfIUuU/hn5LJNs03D+cG8GH6TblP/enZ5t859w/wyPDMJEc5T/eKoW3+5Td
P6v3b/GqA+U/o9hTMIw93j/smdL8IuzkP/wnCSlh4d4/IiWoS+bV5D/RPz/v
rIDfPwrBKajiwOQ/JxGMY9AN4D8VwAK1Bq3kP4zXcWE2WeA/hVNV8EGa5D+O
OFbSn6LgP7sik7OEiOQ/AzsbZCPq4D+xjdMwwHfkP51tEQrXL+E/XQw4buZn
5D9He4j4z3PhPwZB2D/qWOQ/RRLdoiK24T/1CZtAv0rkP6uxoaIMIek/loUP
oYJ/4z+BN06t
           "]]},
         Annotation[#, "Charting`Private`Tag#9"]& ], 
        TagBox[
         {RGBColor[0, 0, 
           NCache[
            Rational[2, 3], 0.6666666666666666]], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj97P6DbZ3zqPy0TMCqc
/Zk/r1xGpio06j/JtUOqFzKnP8s4jNpK7Ok/YWDVAqKrsD/ux1AZEKXpPwhY
rBg2tLU/mmff1L5e6T9EGHG0+6+6P2zMwRqXGek/AXDyBlecvz+tCMmN09Xo
P/xTP0tyO8I/OgzEmKiT6D/KSLuPv57EP8S1Xt5DU+g/RBRxwiH3xj/ip7Xm
yxToPy6Jb27JQ8k/zkWlB2DY5z/PElpdCYTLP/eNAYIYnuc/5H2O9FW3zT+r
NN/LBmbnP1OLQelD3c8/0UTt/jUw5z8iVJ82w/rQPyrigWGr/OY/I6Ese/b/
0T/kdEsBZ8vmPx3Yg2Aw/tI/0A5nV2Sc5j+ZIMwVcfXTP4WZwO6ab+Y/vIW/
AcPl1D/OC/AG/0TmP6JK62w5z9U/6BoeL4Ic5j/nPtw377HWP2G0wNUT9uU/
PZlrowWO1z8YuSLLodHlPxbNdy+jY9g/h1WhtRiv5T9Uta6S8jLZP/CCUHdk
juU/hLewzCH82T/X31CFcG/lPzxMvlJhv9o/ZEaPMShS5T/Kd01W43zbP9ck
8Od2NuU/hn5LJNs03D/BFhRgSBzlP/enZ5t859w/Evj2xIgD5T/eKoW3+5Td
P4mGrNMk7OQ/o9hTMIw93j+Ft3LyCdbkP/wnCSlh4d4/6Ws+QSbB5D/RPz/v
rIDfP95+zqRoreQ/JxGMY9AN4D974jXNwJrkP4zXcWE2WeA/sX+xOB+J5D+O
OFbSn6LgPwwxgzN1eOQ/AzsbZCPq4D8JVnHVtGjkP51tEQrXL+E/EbBy/dBZ
5D9He4j4z3PhP1TA+Eu9S+Q/RRLdoiK24T/Fzzccbj7kP6uxoaIMIek/koUP
oYJ/4z8hKFG8
           "]]},
         Annotation[#, "Charting`Private`Tag#10"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj/RpxDd6PHpPy0TMCqc
/Zk/09B3viV06T/JtUOqFzKnP5A2jrwhBuk/YWDVAqKrsD80MDhuTqboPwhY
rBg2tLU/aiVtZQlT6D9EGHG0+6+6P8GGYwG8Cug/AXDyBlecvz8YX8a57cvn
P/xTP0tyO8I/gRFExkyV5z/KSLuPv57EPz1mq4SwZec/RBRxwiH3xj9nrVUr
GDznPy6Jb27JQ8k//LoniacX5z/PElpdCYTLP6ms//Gi9+Y/5H2O9FW3zT80
oFECa9vmP1OLQelD3c8/Ck2Hl3jC5j8iVJ82w/rQPxWYPypZrOY/I6Ese/b/
0T+ZaLWaq5jmPx3Yg2Aw/tI/6k50bx2H5j+ZIMwVcfXTPya4P35od+Y/vIW/
AcPl1D82FHzzUGnmP6JK62w5z9U/9Ft5q6Nc5j/nPtw377HWPxKXddE0UeY/
PZlrowWO1z8jsk+53kbmPxbNdy+jY9g/EXND6oA95j9Uta6S8jLZP0IvbFL/
NOY/hLewzCH82T/K0BecQS3mPzxMvlJhv9o/KzManzIm5j/Kd01W43zbPxav
Tum/H+Y/hn5LJNs03D8dW0xa2RnmP/enZ5t859w/Fd8Ez3AU5j/eKoW3+5Td
P9FMmtp5D+Y/o9hTMIw93j/13TKK6QrmP/wnCSlh4d4/of31MbYG5j/RPz/v
rIDfP5xmsEHXAuY/JxGMY9AN4D8tkuAfRf/lP4zXcWE2WeA/Vu0jCvn75T+O
OFbSn6LgP76FKvrs+OU/AzsbZCPq4D/H93uOG/blP51tEQrXL+E/I9t29n/z
5T9He4j4z3PhPwP4DOEV8eU/RRLdoiK24T8eMtNt2e7lP6uxoaIMIek/GxM0
Vt/b5T+Mz0pz
           "]]},
         Annotation[#, "Charting`Private`Tag#11"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj82QGpswyDjPy0TMCqc
/Zk/B9mtJ41h4z/JtUOqFzKnP6+jhTryquM/YWDVAqKrsD9JFoHcG/njPwhY
rBg2tLU/veTEgaRI5D9EGHG0+6+6Px0891rMluQ/AXDyBlecvz8sbmUIi+Hk
P/xTP0tyO8I/UySloIYn5T/KSLuPv57EP7OUF2T6Z+U/RBRxwiH3xj8EKs2Q
lqLlPy6Jb27JQ8k/Cp8AOWDX5T/PElpdCYTLPz/0bx6VBuY/5H2O9FW3zT+N
W2c6lTDmP1OLQelD3c8/OAnQDNJV5j8iVJ82w/rQPyteq/nCduY/I6Ese/b/
0T9zkzSu3ZPmPx3Yg2Aw/tI/hwa8hpGt5j+ZIMwVcfXTP1oTHBNFxOY/vIW/
AcPl1D8kgdsHVdjmP6JK62w5z9U/Xa1HGBTq5j/nPtw377HWP52id1zL+eY/
PZlrowWO1z8WbQUEuwfnPxbNdy+jY9g/1cEoLBsU5z9Uta6S8jLZP3k9Qb8c
H+c/hLewzCH82T9GvllO6ijnPzxMvlJhv9o/Aw4d3Kgx5z/Kd01W43zbP/Y6
J5V4Oec/hn5LJNs03D+Hb2F0dUDnP/enZ5t859w/oMC407dG5z/eKoW3+5Td
P8cFaOpUTOc/o9hTMIw93j8h0H06X1HnP/wnCSlh4d4/LqFv7+ZV5z/RPz/v
rIDfPzx8iC/6Wec/JxGMY9AN4D8pCuZhpV3nP4zXcWE2WeA/XNyQavNg5z+O
OFbSn6LgP+xNEd7tY+c/AzsbZCPq4D8lbLctnWbnP51tEQrXL+E/PJujzQhp
5z9He4j4z3PhP6KNeFU3a+c/RRLdoiK24T86D36cLm3nP6uxoaIMIek/jxEZ
hFt15z+wv0Gt
           "]]},
         Annotation[#, "Charting`Private`Tag#12"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwVxX0slHEAB3CEISwv561jHTWxvCSJ0DcjvVzWcpKy8j69EMdw2yktLyNi
M7MsMofZIrG8lKwrUs77a06c9+f33GVeJvIa1R+ffVjBUd5hCnJychb//P9K
jmulPTMe/JMmos14Gax0bC0L/xQgeFG/Nt9dBlG9+yt9uwqsBESqsVVkCAoc
VhBU1mC3ObP/XrsUKn5VBg519QixTGQupknhYcCt237ThHkmj3vWUwr56BXl
64VCVPOi2TYqUuxwwI5xboFi6/uS5W4aHRc+5AhffoH9vJeL43MaHrrcFtb6
V0Q4aYRxwmlYZ0Q9ELmLwKrR6/FwptGrffOWakonBgz260p0aMw9zF691tgN
zeKj/j3LBJxMN5m7pBf6tLG0qZ/A1KfYoXWrD3Nm1VfRQGBWcoz/e68f5W9f
W28WERiLkwNtdweQ0qZ+JDOdoOBQF4O7Noj8gC2T4jiC5lShfCs1hJynHm50
KIHg0nyEU+8w6LRhhokvAX1m/NRS7XfU5fKclS8SuBbcL1XKHsGzd0oDd10J
9LoTbEpDxBiSKXwzPEHgU1+du2I3irLV24YLFgQpjTVdrJ1RhC21sz6xCFwu
f/QOEv6A6i6TjjUi6Ejw8p1NHENSdNKTBR2CtEfsw2P24/C38stjaBKsV4S/
SKTH4Sn8JRpRIZiwTG3czpOAF9EWY6pIUCrm2Ga5TiB6dsaM7FHYMVe1CJqe
QGmW9R3GDoV+YKnq8STCEyv4ZRsUzLWyQvo0pqBdHnEgY41C1gg3yOHGFDid
LGbTCoVsR9+BYsEUluIyqmyWKexzPhhq9nMKEjG7ZWaBQlGkltqIzTRO85WO
d89TOM9P3+iNnQZPWZwsk1E4py0RmDZM4zM1SNlJKVTWlgjUWTIY6dj7To5R
+AvZWU1Y
           "]]},
         Annotation[#, "Charting`Private`Tag#13"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwVx30s1HEAx3GucCgbLlnUnIcdUh4yJQ+fmceiebqQajkPM6O4Hmih1cI0
xhZWt8QcZXMScqyYKyp5fn483MPvvhP+uM3I06WuP95778WMT49IomloaNip
+//QUi+Bq3kmfJxXk3toFM4YO9lX/uGBZaAtGJ6Ro1/o23DcpR7GonSzwi45
OHHTNL6gGcqs5k2lUA56TKOpW5sQWjG0vIe9cviZctv2P3yGzmCn9TIlh2bG
hnZ0pQi5FaeC/RkUVJEIvuvRA8m5VlVdGIWBoM5SUdU3ONvoFyaVU/BjcHuY
2z8QI0tO1BNTOPs8/U6/bz+UPFFKl4UCo0axN3XzBmEi80zjxSugyC3ZvNox
jFfvPm1+r1Igsshn1XdpFBqN4Y/CphSwZFe79e6NgZ0iz1PRCKxqHLJ//x3H
ext9pu5pgpNzz+KcDiYgtxRVHYQQ8CyGjnG3JsFqmsgoTCHoyhdp9pIpNHrT
L11/SsC/vJ7mPjoNa8INsqkgWPFePK9smcFOYFJB/lsCL15qrVbJLMqL/DPp
HwlMhrMcaxPmEDr8MoDVTcAWNr3YcJnHvtHFlaA+gryO5iGmah5lB7vi3hEC
z5DuCI5oAbYWh6OlUwQDWVeiqBwxykNSwxbmCQoeB1uLXRdR5ll2n1oi2K5P
fp2zsgiDOq95axnBsn1+x375EoxjuQ++UAS1c5FOxV7LMNTUuTVBCFQsXTuO
bBktFe2T3BWCcUDZ+EQClqSU0fqLgGVYnDB2VIqsra8nalcJime5HLdrUoxX
0x0i1ghKLkRNVPOl+Nkezh5Q+5CHWaLVmhT7uzf6GesEb24b6s06ysAJYHu6
qx2YXbgzek8G7b4Gc2+1/Y2W+JbtMpQ2743Yqi1oqeEfYa7C3Ng1SiIm+Af9
V1BF
           "]]},
         Annotation[#, "Charting`Private`Tag#14"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj/uXDLkRQ/yPy0TMCqc
/Zk/Y6XFoRjD8T/JtUOqFzKnP2TsICD7bfE/YWDVAqKrsD9Uq7vbQRDxPwhY
rBg2tLU/h8c/teSq8D9EGHG0+6+6P484au+NP/A/AXDyBlecvz99TF+eEqHv
P/xTP0tyO8I/mqljdx3B7j/KSLuPv57EP+q91xzi5O0/RBRxwiH3xj/Oe1q2
ixHtPy6Jb27JQ8k/HsvYUTxL7D/PElpdCYTLPyGxLXLAlOs/5H2O9FW3zT9t
ONXFie/qP1OLQelD3c8/FxGuYt9b6j8iVJ82w/rQPxA6Ec0o2ek/I6Ese/b/
0T/2zF5OPGbpPx3Yg2Aw/tI/PnQbGaIB6T+ZIMwVcfXTP8dF34fGqeg/vIW/
AcPl1D88+pKrG13oP6JK62w5z9U//YWKMi0a6D/nPtw377HWP203FGeq3+c/
PZlrowWO1z+lHE6gaaznPxbNdy+jY9g/BDoxumd/5z9Uta6S8jLZP//6qGLF
V+c/hLewzCH82T+ofZRnwzTnPzxMvlJhv9o/+YbVu74V5z/Kd01W43zbP9P9
G5os+uY/hn5LJNs03D8VB3T5luHmP/enZ5t859w/kOLuaJnL5j/eKoW3+5Td
P17sLFbet+Y/o9hTMIw93j+KPzm5HKbmP/wnCSlh4d4/Xm/JGxaW5j/RPz/v
rIDfP5nJdPCUh+Y/JxGMY9AN4D/ZRIkua3rmP4zXcWE2WeA/kh0AKHFu5j+O
OFbSn6LgPxeSRJCEY+Y/AzsbZCPq4D8SO8Orh1nmP51tEQrXL+E/GT1uoWBQ
5j9He4j4z3PhP9M4euj4R+Y/RRLdoiK24T8y5YvNPEDmP6uxoaIMIek/GxM0
Vt/b5T/Lwk1f
           "]]},
         Annotation[#, "Charting`Private`Tag#15"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAT489qzQcdj98d9e1O47pPy0TMCqc
/Zk/5jfxUfiu6T/JtUOqFzKnP3Zj6VIlwOk/YWDVAqKrsD+WL8+8PMDpPwhY
rBg2tLU/wuhg2h+v6T9EGHG0+6+6PwwI91M3juk/AXDyBlecvz8gJkHlTWDp
P/xTP0tyO8I/Ol2lhicp6T/KSLuPv57EP5PEWq/s7Og/RBRxwiH3xj/BbGu/
kK/oPy6Jb27JQ8k/nv4ZUlp06D/PElpdCYTLPyy7EwGkPeg/5H2O9FW3zT8+
Xbfb1QzoP1OLQelD3c8/NoFAX4fi5z8iVJ82w/rQPy+kMoa0vuc/I6Ese/b/
0T+8o5ZV9KDnPx3Yg2Aw/tI/ZHNfsKaI5z+ZIMwVcfXTP1+Nat0Vdec/vIW/
AcPl1D/oHrFYjGXnP6JK62w5z9U/9gMWXmFZ5z/nPtw377HWPyNrOe/+T+c/
PZlrowWO1z+Ka9ev40jnPxbNdy+jY9g/hKcPWKJD5z9Uta6S8jLZPxxA/Onf
P+c/hLewzCH82T+GmqJmUT3nPzxMvlJhv9o/czcNb7k75z/Kd01W43zbP1rg
5wrmOuc/hn5LJNs03D+6EYGurjrnP/enZ5t859w/Fqf1h/I65z/eKoW3+5Td
P0QkmhGXO+c/o9hTMIw93j+a1RTjhjznP/wnCSlh4d4/ftDjuLA95z/RPz/v
rIDfP9uo46kGP+c/JxGMY9AN4D//CwyDfUDnP4zXcWE2WeA/oBeKQgxC5z+O
OFbSn6LgP5noZayrQ+c/AzsbZCPq4D/KddnzVUXnP51tEQrXL+E/1ShcdQZH
5z9He4j4z3PhPzlcJH65SOc/RRLdoiK24T8tlH4ebErnP6uxoaIMIek/lhEZ
hFt15z/RlEqZ
           "]]},
         Annotation[#, 
          "Charting`Private`Tag#16"]& ]}, {{{{}, {GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.218616859879362}], 
                Offset[{2.1805812484298994`, -2.060355653520989}, {
                 0.8173501227157967, 0.218616859879362}], 
                Offset[{0, 0}, {0.8644671834328002, 0.1025275120458997}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.1025275120458997}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.1025275120458997}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.1025275120458997}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.218616859879362}], 
                Offset[{2.1805812484298994`, -2.060355653520989}, {
                 0.8173501227157967, 0.218616859879362}], 
                Offset[{0, 0}, {0.8644671834328002, 0.1025275120458997}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.1025275120458997}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.1025275120458997}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.1025275120458997}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{67., 7.500000000000015}, {0.8644671834328002, 
                 0.1025275120458997}], 
                Offset[{67., -7.499999999999985}, {0.8644671834328002, 
                 0.1025275120458997}], 
                Offset[{10., -7.499999999999997}, {0.8644671834328002, 
                 0.1025275120458997}], 
                Offset[{10., 7.500000000000003}, {0.8644671834328002, 
                 0.1025275120458997}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"nZF      \"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{38.5, 8.548717289613705*^-15}, \
{0.8644671834328002, 0.1025275120458997}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.21861685987936214`}], 
                Offset[{2.893341078964436, -0.7928287335717055}, {
                 0.8173501227157967, 0.21861685987936214`}], 
                Offset[{0, 0}, {0.8644671834328002, 0.18495003196229046`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.18495003196229046`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.18495003196229046`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.18495003196229046`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.21861685987936214`}], 
                Offset[{2.893341078964436, -0.7928287335717055}, {
                 0.8173501227157967, 0.21861685987936214`}], 
                Offset[{0, 0}, {0.8644671834328002, 0.18495003196229046`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.18495003196229046`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.18495003196229046`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.18495003196229046`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{42., 7.500000000000009}, {0.8644671834328002, 
                 0.18495003196229046`}], 
                Offset[{42., -7.499999999999991}, {0.8644671834328002, 
                 0.18495003196229046`}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 0.18495003196229046`}], 
                Offset[{10., 7.500000000000002}, {0.8644671834328002, 
                 0.18495003196229046`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"nZF\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{26., 5.773159728050814*^-15}, \
{0.8644671834328002, 0.18495003196229046}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.079739966869411}], 
                Offset[{2.597592296227672, -1.500837853526706}, {
                 0.8173501227157967, 1.079739966869411}], 
                Offset[{0, 0}, {0.8644671834328002, 1.0087519182605966`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 1.0087519182605966`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.0087519182605966`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.0087519182605966`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.079739966869411}], 
                Offset[{2.597592296227672, -1.500837853526706}, {
                 0.8173501227157967, 1.079739966869411}], 
                Offset[{0, 0}, {0.8644671834328002, 1.0087519182605966`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 1.0087519182605966`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.0087519182605966`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.0087519182605966`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{42., 7.500000000000009}, {0.8644671834328002, 
                 1.0087519182605966`}], 
                Offset[{42., -7.499999999999991}, {0.8644671834328002, 
                 1.0087519182605966`}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 1.0087519182605966`}], 
                Offset[{10., 7.500000000000002}, {0.8644671834328002, 
                 1.0087519182605966`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"nZF\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{26., 5.773159728050814*^-15}, \
{0.8644671834328002, 1.0087519182605966}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.0551334855487289`}], 
                Offset[{2.0710711485118183`, -2.170406482159952}, {
                 0.8173501227157967, 1.0551334855487289`}], 
                Offset[{0, 0}, {0.8644671834328002, 0.9263771790576476}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.9263771790576476}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.9263771790576476}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.9263771790576476}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.0551334855487289`}], 
                Offset[{2.0710711485118183`, -2.170406482159952}, {
                 0.8173501227157967, 1.0551334855487289`}], 
                Offset[{0, 0}, {0.8644671834328002, 0.9263771790576476}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.9263771790576476}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.9263771790576476}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.9263771790576476}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{42., 7.500000000000009}, {0.8644671834328002, 
                 0.9263771790576476}], 
                Offset[{42., -7.499999999999991}, {0.8644671834328002, 
                 0.9263771790576476}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 0.9263771790576476}], 
                Offset[{10., 7.500000000000002}, {0.8644671834328002, 
                 0.9263771790576476}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"nZF\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{26., 5.773159728050814*^-15}, \
{0.8644671834328002, 0.9263771790576476}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.2655623907196172`}], 
                Offset[{2.990718314303422, -0.23580492889271124`}, {
                 0.8173501227157967, 1.2655623907196172`}], 
                Offset[{0, 0}, {0.8644671834328002, 1.255875156076578}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 1.255875156076578}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.255875156076578}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.255875156076578}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.2655623907196172`}], 
                Offset[{2.990718314303422, -0.23580492889271124`}, {
                 0.8173501227157967, 1.2655623907196172`}], 
                Offset[{0, 0}, {0.8644671834328002, 1.255875156076578}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 1.255875156076578}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.255875156076578}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.255875156076578}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{42., 7.500000000000009}, {0.8644671834328002, 
                 1.255875156076578}], 
                Offset[{42., -7.499999999999991}, {0.8644671834328002, 
                 1.255875156076578}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 1.255875156076578}], 
                Offset[{10., 7.500000000000002}, {0.8644671834328002, 
                 1.255875156076578}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"nZF\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{26., 5.773159728050814*^-15}, \
{0.8644671834328002, 1.255875156076578}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.1514269103347545`}], 
                Offset[{2.9527239766801756`, 0.5304913925201903}, {
                 0.8173501227157967, 1.1514269103347545`}], 
                Offset[{0, 0}, {0.8644671834328002, 1.1735007529577584`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 1.1735007529577584`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.1735007529577584`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.1735007529577584`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.1514269103347545`}], 
                Offset[{2.9527239766801756`, 0.5304913925201903}, {
                 0.8173501227157967, 1.1514269103347545`}], 
                Offset[{0, 0}, {0.8644671834328002, 1.1735007529577584`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 1.1735007529577584`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.1735007529577584`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.1735007529577584`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{42., 7.500000000000009}, {0.8644671834328002, 
                 1.1735007529577584`}], 
                Offset[{42., -7.499999999999991}, {0.8644671834328002, 
                 1.1735007529577584`}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 1.1735007529577584`}], 
                Offset[{10., 7.500000000000002}, {0.8644671834328002, 
                 1.1735007529577584`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"nZF\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{26., 5.773159728050814*^-15}, \
{0.8644671834328002, 1.1735007529577584}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.1514269103347543`}], 
                Offset[{2.693126498781226, -1.3217676276722674`}, {
                 0.8173501227157967, 1.1514269103347543`}], 
                Offset[{0, 0}, {0.8644671834328002, 1.0911264248377117`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 1.0911264248377117`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.0911264248377117`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.0911264248377117`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.1514269103347543`}], 
                Offset[{2.693126498781226, -1.3217676276722674`}, {
                 0.8173501227157967, 1.1514269103347543`}], 
                Offset[{0, 0}, {0.8644671834328002, 1.0911264248377117`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 1.0911264248377117`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.0911264248377117`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.0911264248377117`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{42., 7.500000000000009}, {0.8644671834328002, 
                 1.0911264248377117`}], 
                Offset[{42., -7.499999999999991}, {0.8644671834328002, 
                 1.0911264248377117`}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 1.0911264248377117`}], 
                Offset[{10., 7.500000000000002}, {0.8644671834328002, 
                 1.0911264248377117`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"nZF\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{26., 5.773159728050814*^-15}, \
{0.8644671834328002, 1.0911264248377117}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.2655623907196172`}], 
                Offset[{2.5819871544006014`, 1.5275281779758711`}, {
                 0.8173501227157967, 1.2655623907196172`}], 
                Offset[{0, 0}, {0.8644671834328002, 1.3382495345292222`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 1.3382495345292222`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.3382495345292222`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.3382495345292222`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 1.2655623907196172`}], 
                Offset[{2.5819871544006014`, 1.5275281779758711`}, {
                 0.8173501227157967, 1.2655623907196172`}], 
                Offset[{0, 0}, {0.8644671834328002, 1.3382495345292222`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 1.3382495345292222`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.3382495345292222`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 1.3382495345292222`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{42., 7.500000000000009}, {0.8644671834328002, 
                 1.3382495345292222`}], 
                Offset[{42., -7.499999999999991}, {0.8644671834328002, 
                 1.3382495345292222`}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 1.3382495345292222`}], 
                Offset[{10., 7.500000000000002}, {0.8644671834328002, 
                 1.3382495345292222`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"nZF\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{26., 5.773159728050814*^-15}, \
{0.8644671834328002, 1.3382495345292222}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.6093152185168715}], 
                Offset[{1.2835027683316036`, -2.7115716187637586`}, {
                 0.8173501227157967, 0.6093152185168715}], 
                Offset[{0, 0}, {0.8644671834328002, 0.34974986625993365`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.34974986625993365`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.34974986625993365`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.34974986625993365`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.6093152185168715}], 
                Offset[{1.2835027683316036`, -2.7115716187637586`}, {
                 0.8173501227157967, 0.6093152185168715}], 
                Offset[{0, 0}, {0.8644671834328002, 0.34974986625993365`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.34974986625993365`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.34974986625993365`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.34974986625993365`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{32., 7.500000000000007}, {0.8644671834328002, 
                 0.34974986625993365`}], 
                Offset[{32., -7.499999999999993}, {0.8644671834328002, 
                 0.34974986625993365`}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 0.34974986625993365`}], 
                Offset[{9.999999999999998, 7.500000000000002}, {
                 0.8644671834328002, 0.34974986625993365`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"J+\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{21., 4.6629367034256575*^-15}, \
{0.8644671834328002, 0.34974986625993365}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.6093152185168711}], 
                Offset[{1.014422421544213, -2.823286586705001}, {
                 0.8173501227157967, 0.6093152185168711}], 
                Offset[{0, 0}, {0.8644671834328002, 0.26736839328107875`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.26736839328107875`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.26736839328107875`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.26736839328107875`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.6093152185168711}], 
                Offset[{1.014422421544213, -2.823286586705001}, {
                 0.8173501227157967, 0.6093152185168711}], 
                Offset[{0, 0}, {0.8644671834328002, 0.26736839328107875`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.26736839328107875`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.26736839328107875`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.26736839328107875`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{28., 7.500000000000006}, {0.8644671834328002, 
                 0.26736839328107875`}], 
                Offset[{28., -7.499999999999994}, {0.8644671834328002, 
                 0.26736839328107875`}], 
                Offset[{10.000000000000002`, -7.499999999999997}, {
                 0.8644671834328002, 0.26736839328107875`}], 
                Offset[{9.999999999999998, 7.500000000000003}, {
                 0.8644671834328002, 0.26736839328107875`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"J-\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{19., 4.218847493575595*^-15}, \
{0.8644671834328002, 0.26736839328107875}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.6830898936901549}], 
                Offset[{1.7669101362678876`, -2.424464594576253}, {
                 0.8173501227157967, 0.6830898936901549}], 
                Offset[{0, 0}, {0.8644671834328002, 0.5145029897535904}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.5145029897535904}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.5145029897535904}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.5145029897535904}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.6830898936901549}], 
                Offset[{1.7669101362678876`, -2.424464594576253}, {
                 0.8173501227157967, 0.6830898936901549}], 
                Offset[{0, 0}, {0.8644671834328002, 0.5145029897535904}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.5145029897535904}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.5145029897535904}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.5145029897535904}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{36., 7.500000000000008}, {0.8644671834328002, 
                 0.5145029897535904}], 
                Offset[{36., -7.499999999999992}, {0.8644671834328002, 
                 0.5145029897535904}], 
                Offset[{10.000000000000002`, -7.499999999999997}, {
                 0.8644671834328002, 0.5145029897535904}], 
                Offset[{9.999999999999998, 7.500000000000003}, {
                 0.8644671834328002, 0.5145029897535904}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"2J-\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{23., 5.10702591327572*^-15}, \
{0.8644671834328002, 0.5145029897535904}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.7330758647954542}], 
                Offset[{2.922137306706264, 0.6790534299710601}, {
                 0.8173501227157967, 0.7330758647954542}], 
                Offset[{0, 0}, {0.8644671834328002, 0.7616271576832435}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.7616271576832435}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.7616271576832435}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.7616271576832435}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.7330758647954542}], 
                Offset[{2.922137306706264, 0.6790534299710601}, {
                 0.8173501227157967, 0.7330758647954542}], 
                Offset[{0, 0}, {0.8644671834328002, 0.7616271576832435}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.7616271576832435}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.7616271576832435}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.7616271576832435}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{40., 7.500000000000009}, {0.8644671834328002, 
                 0.7616271576832435}], 
                Offset[{40., -7.499999999999991}, {0.8644671834328002, 
                 0.7616271576832435}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 0.7616271576832435}], 
                Offset[{9.999999999999998, 7.500000000000002}, {
                 0.8644671834328002, 0.7616271576832435}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"2J+\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{25., 5.551115123125783*^-15}, \
{0.8644671834328002, 0.7616271576832435}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.6830898936901548}], 
                Offset[{1.3191082280072683`, -2.6944300849722422`}, {
                 0.8173501227157967, 0.6830898936901548}], 
                Offset[{0, 0}, {0.8644671834328002, 0.43212733094212086`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.43212733094212086`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.43212733094212086`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.43212733094212086`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.6830898936901548}], 
                Offset[{1.3191082280072683`, -2.6944300849722422`}, {
                 0.8173501227157967, 0.6830898936901548}], 
                Offset[{0, 0}, {0.8644671834328002, 0.43212733094212086`}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.43212733094212086`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.43212733094212086`}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.43212733094212086`}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{36., 7.500000000000008}, {0.8644671834328002, 
                 0.43212733094212086`}], 
                Offset[{36., -7.499999999999992}, {0.8644671834328002, 
                 0.43212733094212086`}], 
                Offset[{10.000000000000002`, -7.499999999999997}, {
                 0.8644671834328002, 0.43212733094212086`}], 
                Offset[{9.999999999999998, 7.500000000000003}, {
                 0.8644671834328002, 0.43212733094212086`}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"2J-\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{23., 5.10702591327572*^-15}, \
{0.8644671834328002, 0.43212733094212086}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.683089893690155}], 
                Offset[{2.9985378347978666`, -0.09365283383712007}, {
                 0.8173501227157967, 0.683089893690155}], 
                Offset[{0, 0}, {0.8644671834328002, 0.6792525222317239}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.6792525222317239}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.6792525222317239}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.6792525222317239}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.683089893690155}], 
                Offset[{2.9985378347978666`, -0.09365283383712007}, {
                 0.8173501227157967, 0.683089893690155}], 
                Offset[{0, 0}, {0.8644671834328002, 0.6792525222317239}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.6792525222317239}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.6792525222317239}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.6792525222317239}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{40., 7.500000000000009}, {0.8644671834328002, 
                 0.6792525222317239}], 
                Offset[{40., -7.499999999999991}, {0.8644671834328002, 
                 0.6792525222317239}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 0.6792525222317239}], 
                Offset[{9.999999999999998, 7.500000000000002}, {
                 0.8644671834328002, 0.6792525222317239}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"2J+\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{25., 5.551115123125783*^-15}, \
{0.8644671834328002, 0.6792525222317239}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.6830898936901549}], 
                Offset[{2.4557445201601147`, -1.7231711614646896`}, {
                 0.8173501227157967, 0.6830898936901549}], 
                Offset[{0, 0}, {0.8644671834328002, 0.5968779006837099}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.5968779006837099}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.5968779006837099}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.5968779006837099}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.6830898936901549}], 
                Offset[{2.4557445201601147`, -1.7231711614646896`}, {
                 0.8173501227157967, 0.6830898936901549}], 
                Offset[{0, 0}, {0.8644671834328002, 0.5968779006837099}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.5968779006837099}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.5968779006837099}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.5968779006837099}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{40., 7.500000000000009}, {0.8644671834328002, 
                 0.5968779006837099}], 
                Offset[{40., -7.499999999999991}, {0.8644671834328002, 
                 0.5968779006837099}], 
                Offset[{10.000000000000002`, -7.499999999999998}, {
                 0.8644671834328002, 0.5968779006837099}], 
                Offset[{9.999999999999998, 7.500000000000002}, {
                 0.8644671834328002, 0.5968779006837099}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"2J+\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{25., 5.551115123125783*^-15}, \
{0.8644671834328002, 0.5968779006837099}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}], GraphicsGroupBox[{
             {GrayLevel[1], AbsoluteThickness[4], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], 
              JoinForm["Round"], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.733075864795455}], 
                Offset[{2.226734441653538, 2.010386461940566}, {
                 0.8173501227157967, 0.733075864795455}], 
                Offset[{0, 0}, {0.8644671834328002, 0.8440019216906692}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.8440019216906692}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.8440019216906692}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.8440019216906692}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], 
              BSplineCurveBox[{
               Offset[{3, 0}, {0.7852843452833914, 0.733075864795455}], 
                Offset[{2.226734441653538, 2.010386461940566}, {
                 0.8173501227157967, 0.733075864795455}], 
                Offset[{0, 0}, {0.8644671834328002, 0.8440019216906692}], 
                Offset[{5., 1.1102230246251565`*^-15}, {0.8644671834328002, 
                 0.8440019216906692}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.8440019216906692}], 
                Offset[{10., 2.220446049250313*^-15}, {0.8644671834328002, 
                 0.8440019216906692}]}]}, 
             {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
               NCache[
                Rational[2, 3], 0.6666666666666666]]}], 
              PolygonBox[{
               Offset[{36., 7.500000000000008}, {0.8644671834328002, 
                 0.8440019216906692}], 
                Offset[{36., -7.499999999999992}, {0.8644671834328002, 
                 0.8440019216906692}], 
                Offset[{10.000000000000002`, -7.499999999999997}, {
                 0.8644671834328002, 0.8440019216906692}], 
                Offset[{9.999999999999998, 7.500000000000003}, {
                 0.8644671834328002, 0.8440019216906692}]}]}, 
             {RGBColor[
              0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
              AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
              StyleBox[
               RotationBox[
                StyleBox["\<\"2J-\"\>",
                 StripOnInput->False,
                 FontSize->15],
                BoxRotation->0.],
               StripOnInput->False,
               LineOpacity->1,
               FrontFaceOpacity->1,
               BackFaceOpacity->1,
               Opacity->1,
               FontOpacity->1], 
              Offset[{23., 5.10702591327572*^-15}, \
{0.8644671834328002, 0.8440019216906692}], NCache[
              ImageScaled[{Rational[1, 2], Rational[1, 2]}], 
               ImageScaled[{0.5, 0.5}]]]}]}}, {}}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          TagBox[
          "\"Relaxation Rate [\\!\\(\\*SuperscriptBox[\\(s\\), \
\\(-1\\)]\\)]\"", HoldForm], TraditionalForm], None}, {
         FormBox[
          TagBox["\"\[Theta] [rad]\"", HoldForm], TraditionalForm], None}},
      FrameStyle->Directive[
        GrayLevel[0], 23],
      FrameTicks->{{Automatic, Automatic}, {{{0, 
           FormBox["0", TraditionalForm]}, {
           NCache[Rational[1, 8] Pi, 0.39269908169872414`], 
           FormBox["\"\[Pi]/8\"", TraditionalForm]}, {
           NCache[Rational[1, 4] Pi, 0.7853981633974483], 
           FormBox["\"\[Pi]/4\"", TraditionalForm]}}, {{0, 
           FormBox["\"High  Field\"", TraditionalForm]}, {
           NCache[Rational[1, 4] Pi, 0.7853981633974483], 
           FormBox["\"Zero Field\"", TraditionalForm]}}}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{All, 119.}, {All, All}},
      ImageSize->600,
      LabelStyle->{},
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
        "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
        "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 0.7852843452833914}, {0, 1.2655623907196172`}},
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.08090169943749476]}},
      Ticks->{Automatic, Automatic}]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.961556006630369*^9, 3.961556054135622*^9}, {
   3.961557292498693*^9, 3.961557367357539*^9}, 3.961557399774638*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"eb7d5768-8b5a-4172-86f1-c994ee4509c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/teleanuflorin/Desktop/R1_R2_13CH3_pop_all.pdf\>\"", ",", "%100",
    ",", 
   RowBox[{"ImageResolution", "->", "400"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.961557416092566*^9, 3.961557421893478*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"e9af34d7-dc97-4510-94da-461711ba7692"],

Cell[BoxData["\<\"/Users/teleanuflorin/Desktop/R1_R2_13CH3_pop_all.pdf\"\>"], \
"Output",
 CellChangeTimes->{3.961557422387854*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"7d90874b-0dc9-475a-b11c-a4a8bdc8d3da"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2560, 1387},
WindowMargins->{{-502, Automatic}, {898, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d6a932f0-d085-491f-91b2-f2cc0874bb93"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 190, 3, 146, "Title",ExpressionUUID->"e7193e03-7190-498b-aed9-e832007d5ded"],
Cell[CellGroupData[{
Cell[795, 29, 649, 15, 78, "Input",ExpressionUUID->"148cb11c-7f14-4b41-840d-f738111d1f73"],
Cell[1447, 46, 784, 15, 51, "Print",ExpressionUUID->"5b831e31-f59b-4ab1-b756-3c54dbd6f6a7"]
}, Open  ]],
Cell[2246, 64, 607, 13, 78, "Input",ExpressionUUID->"40d68051-234a-48b8-9539-1b3b06eff761"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2890, 82, 217, 5, 106, "Title",ExpressionUUID->"1a24089d-30ba-4b87-9210-7795f51e866b"],
Cell[CellGroupData[{
Cell[3132, 91, 1479, 35, 46, "Input",ExpressionUUID->"6c85c4d5-9a2a-454a-a977-05ce4c16e895"],
Cell[4614, 128, 5106, 158, 84, "Output",ExpressionUUID->"575f35ce-a481-4447-8ce5-9b1b16d3948f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9757, 291, 2305, 61, 109, "Input",ExpressionUUID->"600b8d87-ac32-4464-a41d-2a10bc58c6b9"],
Cell[12065, 354, 1531, 38, 63, "Output",ExpressionUUID->"a90ea3cf-f0e5-4cbf-ad1b-c615d13636e2"],
Cell[13599, 394, 2993, 62, 90, "Output",ExpressionUUID->"33029ce1-77bb-402a-b93d-2984f35080ce"]
}, Open  ]],
Cell[16607, 459, 2951, 65, 102, "Input",ExpressionUUID->"79ea4436-379d-45ad-a08a-147b2f1c6874"],
Cell[CellGroupData[{
Cell[19583, 528, 2685, 61, 78, "Input",ExpressionUUID->"4092ceaa-4caf-40c2-9b92-998143deb41c"],
Cell[22271, 591, 35422, 740, 644, "Output",ExpressionUUID->"cfc9dc37-ebb7-4289-8f97-0c1ae691286e"]
}, Open  ]],
Cell[57708, 1334, 1565, 41, 84, "Input",ExpressionUUID->"cc2a90f2-9a54-4761-95a4-5b53827b0511"],
Cell[59276, 1377, 1115, 34, 84, "Input",ExpressionUUID->"6b8e587f-d7de-4f14-9f33-808c8cf3a0f9"],
Cell[CellGroupData[{
Cell[60416, 1415, 191, 3, 103, "Chapter",ExpressionUUID->"d3f1ec36-f4a9-4776-8c9e-88fe2359d755"],
Cell[60610, 1420, 6444, 172, 171, "Input",ExpressionUUID->"ad55a75a-6f44-4d01-aceb-3be224b81fad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67091, 1597, 165, 3, 103, "Chapter",ExpressionUUID->"b38183d6-bfd0-4e94-879d-07f5334efb2d"],
Cell[CellGroupData[{
Cell[67281, 1604, 1266, 35, 46, "Input",ExpressionUUID->"a027f9cf-f6d4-4c70-82c5-80752896e46c"],
Cell[68550, 1641, 9619, 269, 265, "Output",ExpressionUUID->"8cb079fe-31e0-4433-a0af-a5dc53cf24ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78206, 1915, 415, 7, 101, "Subsubtitle",ExpressionUUID->"933da52c-326f-45a6-9fc3-e3af03eaaccd"],
Cell[78624, 1924, 3260, 101, 378, "Input",ExpressionUUID->"c2a10301-92aa-4baf-8bc6-5d611a604dab"],
Cell[81887, 2027, 3739, 87, 330, "Input",ExpressionUUID->"111055dc-1f8c-4d56-8b2b-8d25025eebfc"],
Cell[85629, 2116, 933, 25, 78, "Input",ExpressionUUID->"75f1e8f8-5323-4449-865f-56fee7a1d649"],
Cell[86565, 2143, 193, 4, 46, "Input",ExpressionUUID->"321c83fc-2ba8-4fe5-b775-db8df276a4d0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86807, 2153, 204, 3, 103, "Chapter",ExpressionUUID->"99ea52cc-42ce-4201-8867-26161f535432"],
Cell[87014, 2158, 13472, 349, 546, "Input",ExpressionUUID->"751fab92-4177-4ca3-8154-10583b83789d"],
Cell[100489, 2509, 2421, 57, 202, "Input",ExpressionUUID->"dd1b15ec-a8f9-482a-a0df-ceb4462ae6fd"],
Cell[CellGroupData[{
Cell[102935, 2570, 3207, 68, 109, "Input",ExpressionUUID->"8d52fb51-773e-42c8-9eac-df4221ac1b8c"],
Cell[106145, 2640, 28847, 576, 1442, "Output",ExpressionUUID->"075976f2-01f7-45d1-aeb3-fa90a35ab46e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135029, 3221, 443, 9, 46, "Input",ExpressionUUID->"045a97d7-547d-4a3a-9462-51855077dd4d"],
Cell[135475, 3232, 256, 4, 52, "Output",ExpressionUUID->"cb85e7a4-c269-4ab0-bbab-c7bff28cdbcd"]
}, Open  ]],
Cell[135746, 3239, 1778, 50, 78, "Input",ExpressionUUID->"95a428f0-e195-4d77-a778-d4ad0cb12ba1"],
Cell[137527, 3291, 372, 7, 46, "Input",ExpressionUUID->"89b9397c-b402-4746-8c1c-caece18e02df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137936, 3303, 224, 5, 103, "Chapter",ExpressionUUID->"a3801baf-de4e-40fb-a27e-2aaf7fc5a472"],
Cell[138163, 3310, 424, 10, 63, "Input",ExpressionUUID->"cf1e393d-86e7-4f69-8669-0f40f4c148ee"],
Cell[138590, 3322, 11896, 312, 512, "Input",ExpressionUUID->"c5305f45-be25-4ac1-a8b9-67350012f770"],
Cell[150489, 3636, 2366, 61, 109, "Input",ExpressionUUID->"2cfc0562-80b5-4b00-a8da-1f39f0613706"],
Cell[CellGroupData[{
Cell[152880, 3701, 181, 3, 46, "Input",ExpressionUUID->"d3c9b59a-9600-40a9-8861-0c8caed4c60f"],
Cell[153064, 3706, 963, 20, 52, "Output",ExpressionUUID->"fc196957-2b3b-428f-8487-ca515940c8f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154064, 3731, 7136, 184, 353, "Input",ExpressionUUID->"c65381c5-edf0-46b6-85c1-4e7ecddede83",
 InitializationCell->True],
Cell[161203, 3917, 450, 10, 41, "Message",ExpressionUUID->"7515ab3e-dc8e-49f0-bea8-a6561cd72860"],
Cell[161656, 3929, 489, 11, 41, "Message",ExpressionUUID->"9aa75829-f503-420b-8971-abc1ea1ecd98"],
Cell[162148, 3942, 509, 11, 41, "Message",ExpressionUUID->"122bc671-8bd7-470d-9aa2-36210a3ef45b"],
Cell[162660, 3955, 447, 10, 41, "Message",ExpressionUUID->"13633609-e40b-49b8-9857-50e84a451c83"],
Cell[163110, 3967, 426, 10, 41, "Message",ExpressionUUID->"ec728c2c-25e2-496e-9db6-4b223bdaa6f5"],
Cell[163539, 3979, 428, 10, 41, "Message",ExpressionUUID->"e37c5b6f-5205-471b-b210-c40125592d01"],
Cell[163970, 3991, 16233, 409, 985, "Output",ExpressionUUID->"51a798f2-5fde-4919-a090-5693bb292958"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180240, 4405, 390, 8, 46, "Input",ExpressionUUID->"8cf88ad1-b318-41e4-91e0-0f834f749049"],
Cell[180633, 4415, 257, 5, 52, "Output",ExpressionUUID->"dd98fa2e-7a33-4b1d-a2ea-5a0c8bdc857b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180927, 4425, 4969, 119, 219, "Input",ExpressionUUID->"3edef0dc-5125-40b6-a463-0b4c54d1dd82"],
Cell[185899, 4546, 66384, 1367, 530, "Output",ExpressionUUID->"5e9eee2f-861d-47a3-9747-9b9f9573eb25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252320, 5918, 449, 10, 46, "Input",ExpressionUUID->"2c1df312-f550-43de-916f-4a28eb42289a"],
Cell[252772, 5930, 309, 5, 52, "Output",ExpressionUUID->"e3d6167f-ad0f-480f-a3b5-82681c9b6b49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253118, 5940, 230, 4, 46, "Input",ExpressionUUID->"4c4caaaf-5bdb-492e-8e5c-95d58926fd35"],
Cell[253351, 5946, 963, 20, 52, "Output",ExpressionUUID->"e73bcd6f-7850-49c5-b03c-165dfe2d2551"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254351, 5971, 5186, 143, 171, "Input",ExpressionUUID->"ed16f84d-ad62-45b4-9286-1aa8eff35a1d"],
Cell[259540, 6116, 2635, 57, 84, "Output",ExpressionUUID->"88b6457f-3847-4562-bb34-dd23c877b566"]
}, Open  ]],
Cell[262190, 6176, 801, 15, 46, "Input",ExpressionUUID->"2f8d2da5-77bf-4853-8a21-c3e98de09363"],
Cell[CellGroupData[{
Cell[263016, 6195, 4811, 121, 188, "Input",ExpressionUUID->"9f8f0360-b307-42b6-a45a-7bde77a2f05e"],
Cell[267830, 6318, 69038, 1447, 561, "Output",ExpressionUUID->"53cd5ee5-66bd-4556-8655-5ab9eba6c8c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336905, 7770, 538, 10, 46, "Input",ExpressionUUID->"828e7880-43a3-4cbb-aff1-91c52d3398e0"],
Cell[337446, 7782, 328, 5, 52, "Output",ExpressionUUID->"7878993f-f0ab-4ed5-bad8-384a87652fae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[337823, 7793, 173, 3, 103, "Chapter",ExpressionUUID->"c14560ff-ba32-4486-84df-65d397a19b31"],
Cell[CellGroupData[{
Cell[338021, 7800, 8995, 225, 441, "Input",ExpressionUUID->"99dc7ed3-840a-4fce-b7dc-91c9ba689d2a"],
Cell[347019, 8027, 143821, 2823, 1063, "Output",ExpressionUUID->"eb7d5768-8b5a-4172-86f1-c994ee4509c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[490877, 10855, 351, 8, 46, "Input",ExpressionUUID->"e9af34d7-dc97-4510-94da-461711ba7692"],
Cell[491231, 10865, 214, 4, 52, "Output",ExpressionUUID->"7d90874b-0dc9-475a-b11c-a4a8bdc8d3da"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Simulation_Notebooks_SI/ZULF_BELT_shuttling_profile.m <==
% Shuttling 13C-formic acid sample through BELT's 3D magnetic profile
%
% Florin 11/07/2025
clear all;
close all; 

% Magnetic field (pre-polariser)
sys.magnet=1.0;
sys.output='hush';

% Spin system
sys.isotopes={'13C','1H'};

% Interactions
inter.zeeman.scalar={0 0};
inter.coupling.scalar{1,2}=222.22;
inter.coupling.scalar{2,2}=0;
length=1.1;
inter.coordinates=length*{[0 0 0],[1 0 0]};

% Basis set
bas.formalism='sphten-liouv';
bas.approximation='none';

% Relaxation theory
inter.relaxation={'redfield'};
inter.rlx_keep='labframe';
inter.equilibrium='dibari';
inter.temperature=298;
inter.tau_c={12*1e-12};

% Spinach housekeeping
spin_system=create(sys,inter);
spin_system=basis(spin_system,bas);

%% Run shuttling through Anne's magnetic field profile
% Separate Hamiltonians
B_z=spin('13C')*operator(spin_system,'Lz','13C')+spin('1H')*operator(spin_system,'Lz','1H');
B_x=0.5*(spin('13C')*(operator(spin_system,'L+','13C')+operator(spin_system,'L-','13C'))+spin('1H')*(operator(spin_system,'L+','1H')+operator(spin_system,'L-','1H')));
B_y=-1i*0.5*(spin('13C')*(operator(spin_system,'L+','13C')-operator(spin_system,'L-','13C'))+spin('1H')*(operator(spin_system,'L+','1H')-operator(spin_system,'L-','1H')));
H_c=hamiltonian(assume(spin_system,'labframe','couplings'));

% Load George field profiles
spatial_profile=readmatrix('/Users/teleanuflorin/Documents/Alexej_phosphate/ZULF_Relaxation_analysis/XYZ_Anne_profile.xlsx');
position=spatial_profile(:,1);
fields_x=-flip(spatial_profile(:,2))*1e-6;% in Teslas
fields_y=-flip(spatial_profile(:,3))*1e-6;% in Teslas
fields_z=flip(spatial_profile(1:33,4))*1e-6;% in Teslas

shuttle_speed=450; %cm/s
final_fieldZ=0.1*1e-6; % in Teslas
time=abs(position)/shuttle_speed;

% Define sigmoid function handle
sigmoid = @(p, x) p(1) ./ (1 + exp(p(3)*(x - p(2))));
% Initial guesses for parameters:
% params = [a0, af, time_inflex, rate]
init_paramsX = [2*fields_x(1), 0.05,100];  % reasonable guesses
init_paramsY = [2*fields_y(1), 0.05,100];  % reasonable guesses
init_paramsZ = [2*fields_z(1), 0.03,300];  % reasonable guesses

[params_fitX, resnormX] = lsqcurvefit(sigmoid, init_paramsX, time, fields_x, [], []);
[params_fitY, resnormY] = lsqcurvefit(sigmoid, init_paramsY, time, fields_y, [], []);
[params_fitZ, resnormZ] = lsqcurvefit(sigmoid, init_paramsZ, time(14:46), fields_z, [], []);

time_fit = linspace(min(time), max(time), 2000);
fields_fitX = sigmoid(params_fitX, time_fit);
fields_fitY = sigmoid(params_fitY, time_fit);
fields_fitZ = sigmoid(params_fitZ, time_fit);

% Get the equilibrium state at the initial Halbach field
Bx_left=0.5*(spin('13C')*(operator(spin_system,'L+','13C','left')+operator(spin_system,'L-','13C','left'))+spin('1H')*(operator(spin_system,'L+','1H','left')+operator(spin_system,'L-','1H','left')));
By_left=-1i*0.5*(spin('13C')*(operator(spin_system,'L+','13C','left')-operator(spin_system,'L-','13C','left'))+spin('1H')*(operator(spin_system,'L+','1H','left')-operator(spin_system,'L-','1H','left')));
Bz_left=spin('13C')*operator(spin_system,'Lz','13C','left')+spin('1H')*operator(spin_system,'Lz','1H','left');
rho=equilibrium(spin_system,-1*(fields_fitX(1)*Bx_left+fields_fitY(1)*By_left+fields_fitZ(1)*Bz_left));

% Propagate the system through drop
traj_drop=[];
for n=1:numel(time_fit)
    rho=evolution(spin_system,-1*(fields_fitX(n)*B_x+fields_fitY(n)*B_y+((fields_fitZ(n)+final_fieldZ)*B_z))+H_c,[],rho,time_fit(2),1,'final');
    traj_drop=[traj_drop rho];
end
rho([2,4,5,7,12,13,15])=0; % deletes residual coherences from Anne's shuttling

figure(10); hold on; 
subplot(4,3,1); hold on;
plot(time,fields_x,'o', 'DisplayName', 'Data'); 
plot(time_fit,fields_fitX,'LineWidth', 2); 
xlabel('Drop Time [s]'); ylabel('Bx [T]'); 
subplot(4,3,2); hold on;
plot(time,fields_y,'o', 'DisplayName', 'Data'); 
plot(time_fit,fields_fitY,'LineWidth', 2); 
xlabel('Drop Time [s]'); ylabel('By [T]');
subplot(4,3,3); hold on;
plot(time(14:46),fields_z,'o', 'DisplayName', 'Data'); 
plot(time_fit,fields_fitZ,'LineWidth', 2); 
xlabel('Drop Time [s]'); ylabel('Bz [T]');

% Display the evolution of states with different correlation orders
subplot(4,3,[5 6]); hold on;
trajan(spin_system,traj_drop,'correlation_order',time_fit); xlabel('Drop Time [s]');

% Display the evolution of states with different coherence orders
subplot(4,3,[ 8 9]); hold on;
trajan(spin_system,traj_drop,'coherence_order',time_fit); xlabel('Drop Time [s]');

% Display the evolution of total population on different spins
subplot(4,3,[ 11 12]); hold on;
trajan(spin_system,traj_drop,'total_each_spin',time_fit); xlabel('Drop Time [s]');
fontsize(20,"points");

%% Adapt interactions for (Z)ULF conditions & build operators
sys.magnet=final_fieldZ;
spin_system=create(sys,inter);
spin_system=basis(spin_system,bas);
H=hamiltonian(assume(spin_system,'labframe'),'comm');
R=relaxation(spin_system);

% Magnetogyric ratio weights relative to 1H
weights=spin_system.inter.gammas/spin('1H');

% Get gamma-weighted detection state
coilZ=sparse(0);coilXY=sparse(0);coilXYquad=sparse(0);
for n=1:spin_system.comp.nspins
    coilZ=coilZ+weights(n)*state(spin_system,{'Lz'},{n});
    coilXY=coilXY+weights(n)*(state(spin_system,{'L+'},{n})+state(spin_system,{'L-'},{n}))/2;
    coilXYquad=coilXYquad+weights(n)*state(spin_system,{'L+'},{n});
end

% Get gamma-weighted pulse operator
Sx=sparse(0); Sy=sparse(0); Sz=sparse(0);
for n=1:spin_system.comp.nspins
    Sx=Sx+weights(n)*(operator(spin_system,{'L+'},{n})+...
                      operator(spin_system,{'L-'},{n}))/2;
    Sy=Sy+weights(n)*(operator(spin_system,{'L+'},{n})-...
                      operator(spin_system,{'L-'},{n}))/2i;
    Sz=Sz+weights(n)*operator(spin_system,{'Lz'},{n});
end

% Pulse sequence parameters
parameters.sweep=1000;
parameters.npoints=4*4096;
parameters.zerofill=4*4096;
parameters.offset=0;
parameters.invert_axis=0;
parameters.axis_units='Hz';
parameters.spins={'1H'};

% Test drop's adiabaticity by acquiring spectrum along Z (no pulse)
fid_test=evolution(spin_system,H+1i*R,coilZ,rho,1/parameters.sweep,parameters.npoints-1,'observable');
fid_test=apodization(fid_test-mean(fid_test),'exp-1d',6);
spectrum_test=fftshift(fft(fid_test,parameters.zerofill));

figure(10);
subplot(4,3,[4 7 10]);
plot(linspace(-parameters.sweep/2,parameters.sweep/2,size(spectrum_test,1)),real(spectrum_test));
xlabel('ULF Spectrum [Hz]'); ylabel('Intensity [a.u.]'); legend('Z det');
fontsize(20,"points");

% Truely Adiabatic density operator (to compare with realistic shuttling)
gammaC=spin('13C'); gammaH=spin('1H');
kB = 1.380649e-23; % Boltzmann constant in J/K
hbar = 1.05457e-34; % Reduced Plank Constant in kgm2/s
Bp = (fields_fitX(1)^2+fields_fitY(1)^2+fields_fitZ(1)^2)^0.5; %Initial field in T
T = 298; % Temperature in Kelvin

delta=(Bp * (gammaC + gammaH)*hbar) / (8 * kB * T); % Equation 12 from main text
epsilon=-(Bp * (gammaC - gammaH)*hbar) / (8 * kB * T); % Equation 12 from main text
J=inter.coupling.scalar{1,2};

theta = -1/2 * atan( (2*pi*J) / (sys.magnet*(gammaC - gammaH)) ); % mixing angle

Dz=state(spin_system,'Lz',[1 2]);Dz=Dz/norm(Dz);
ZQx=(state(spin_system,{'L+','L-'},{1,2})+state(spin_system,{'L-','L+'},{1,2})); ZQx=ZQx/norm(ZQx);
Zz=state(spin_system,'Lz',[1])-state(spin_system,'Lz',[2]);Zz=Zz/norm(Zz);
Id=state(spin_system,'E','all');Id=Id/norm(Id);
rho_ad= Id+3*(delta*Dz-epsilon*(sin(2*theta)*ZQx+cos(2*theta)*Zz)); % using Equation 13 from paper

% Evaluate adiabaticity of the shuttling 
disp(['ZQx/Dz (shuttling) = ',num2str(real(ZQx'*rho)/real(Dz'*rho))])
disp(['ZQx/Dz (theory) = ',num2str(-epsilon*sin(2*theta)/delta)])
